Radiative corrections to $\tau\to\pi\pi\nu_\tau$

Hadronic $\tau$ decays present an opportunity to determine the isovector part of the hadronic-vacuum-polarization contribution to the anomalous magnetic moment of the muon in a way complementary to $e^+e^-\to\text{hadrons}$ cross sections. However, the required isospin rotation is only exact in the isospin limit, and corrections need to be under control to draw robust conclusions, most notably for $\tau\to\pi\pi\nu_\tau$ decays to determine the two-pion contribution, $a_\mu^\text{HVP, LO}[\pi\pi,\tau]$. In this work, we present a novel analysis of the required radiative corrections using dispersion relations, thereby extending in a model-independent way the previous analysis in chiral perturbation theory (ChPT) beyond the threshold region. In particular, we include the dominant structure-dependent virtual corrections from pion-pole diagrams, leading to sizable changes in the vicinity of the $\rho(770)$ resonance. Moreover, we work out the matching to ChPT and devise a strategy for a stable numerical evaluation of real-emission contributions near the two-pion threshold, which proves important to capture isospin-breaking corrections enhanced by the threshold singularity. For the numerical analysis, we use a dispersive representation of the pion form factor including the $\rho'$, $\rho''$ resonances, perform fits to the available data sets for the $\tau\to\pi\pi\nu_\tau$ spectral function, and calculate the corresponding radiative correction factor $G_\text{EM}(s)$ in a self-consistent manner. Based on these results, we evaluate the $\tau$-specific isospin-breaking corrections to $a_\mu^\text{HVP, LO}[\pi\pi,\tau]$.

==> anc/gem_dispersive.dat <==
7.5376044327e-02	1.336414e+07	2.594010e+06	1.177002e+04	2.593983e+06
7.5389227278e-02	1.024215e+02	1.967923e+01	7.491561e-02	1.967909e+01
7.5402410319e-02	5.172996e+01	9.845082e+00	4.987270e-02	9.844955e+00
7.5415593360e-02	3.482405e+01	6.571025e+00	2.885289e-02	6.570962e+00
7.5428776401e-02	2.636726e+01	4.922978e+00	3.118444e-02	4.922879e+00
7.5441959443e-02	2.130581e+01	3.943076e+00	1.814199e-02	3.943034e+00
7.5455142483e-02	1.792677e+01	3.283656e+00	1.679215e-02	3.283613e+00
7.5468325524e-02	1.551198e+01	2.816154e+00	1.191655e-02	2.816128e+00
7.5481508565e-02	1.370015e+01	2.464680e+00	1.088767e-02	2.464656e+00
7.5494691607e-02	1.228558e+01	2.190638e+00	1.007402e-02	2.190615e+00
7.5507874647e-02	1.115137e+01	1.969907e+00	9.203481e-03	1.969885e+00
7.5521057688e-02	1.023221e+01	1.791657e+00	8.351161e-03	1.791638e+00
7.5534240730e-02	9.464510e+00	1.642336e+00	7.305220e-03	1.642320e+00
7.5547423771e-02	8.810945e+00	1.516665e+00	8.087538e-03	1.516644e+00
7.5560606811e-02	8.251778e+00	1.407211e+00	6.571418e-03	1.407196e+00
7.5573789852e-02	7.775576e+00	1.315303e+00	6.476799e-03	1.315287e+00
7.5586972894e-02	7.349225e+00	1.232731e+00	5.428487e-03	1.232719e+00
7.5600155935e-02	6.981264e+00	1.160211e+00	4.492864e-03	1.160202e+00
7.5613338975e-02	6.646014e+00	1.095791e+00	5.039317e-03	1.095779e+00
7.5626522017e-02	6.350004e+00	1.038783e+00	5.022222e-03	1.038771e+00
7.5639705058e-02	6.079044e+00	9.869597e-01	4.716517e-03	9.869485e-01
7.5652888099e-02	5.840716e+00	9.404773e-01	4.620508e-03	9.404659e-01
7.5666071139e-02	5.624293e+00	8.976159e-01	4.056517e-03	8.976067e-01
7.5679254181e-02	5.418753e+00	8.576985e-01	3.503480e-03	8.576914e-01
7.5692437222e-02	5.234364e+00	8.223152e-01	3.394824e-03	8.223082e-01
7.5705620262e-02	5.066535e+00	7.891518e-01	3.676260e-03	7.891432e-01
7.5718803304e-02	4.912375e+00	7.598095e-01	3.278036e-03	7.598024e-01
7.5731986345e-02	4.767748e+00	7.313603e-01	4.344741e-03	7.313474e-01
7.5745169386e-02	4.633555e+00	7.050871e-01	3.935685e-03	7.050762e-01
7.5758352426e-02	4.508591e+00	6.806973e-01	3.896556e-03	6.806861e-01
7.5771535468e-02	4.392786e+00	6.581142e-01	2.870981e-03	6.581080e-01
7.5784718509e-02	4.282475e+00	6.365444e-01	3.327570e-03	6.365357e-01
7.5797901550e-02	4.179953e+00	6.169867e-01	2.483337e-03	6.169817e-01
7.5811084591e-02	4.083165e+00	5.979595e-01	2.880817e-03	5.979525e-01
7.5824267632e-02	3.993042e+00	5.801129e-01	2.605554e-03	5.801070e-01
7.5837450673e-02	3.907371e+00	5.640334e-01	2.929705e-03	5.640258e-01
7.5850633714e-02	3.827477e+00	5.483574e-01	3.262775e-03	5.483476e-01
7.5863816755e-02	3.751289e+00	5.336891e-01	2.556959e-03	5.336830e-01
7.5876999796e-02	3.680270e+00	5.198359e-01	2.187641e-03	5.198313e-01
7.5890182837e-02	3.611641e+00	5.065469e-01	2.430079e-03	5.065411e-01
7.5903365879e-02	3.546062e+00	4.946070e-01	2.133370e-03	4.946024e-01
7.5916548919e-02	3.485931e+00	4.815926e-01	2.153287e-03	4.815878e-01
7.5929731960e-02	3.426559e+00	4.706572e-01	2.154559e-03	4.706522e-01
7.5942915001e-02	3.371478e+00	4.601333e-01	2.025329e-03	4.601288e-01
7.5956098043e-02	3.318383e+00	4.498739e-01	2.172586e-03	4.498687e-01
7.5969281083e-02	3.268187e+00	4.405971e-01	1.928748e-03	4.405929e-01
7.5982464124e-02	3.219647e+00	4.303304e-01	1.880765e-03	4.303263e-01
7.5995647166e-02	3.171469e+00	4.214549e-01	1.921819e-03	4.214505e-01
7.6008830207e-02	3.126305e+00	4.123340e-01	2.027796e-03	4.123290e-01
7.6022013247e-02	3.083117e+00	4.041003e-01	1.846157e-03	4.040961e-01
7.6035196288e-02	3.041863e+00	3.962443e-01	1.842207e-03	3.962400e-01
7.6048379330e-02	3.002429e+00	3.885863e-01	1.807805e-03	3.885821e-01
7.6061562371e-02	2.964311e+00	3.808798e-01	1.753299e-03	3.808758e-01
7.6074745411e-02	2.927813e+00	3.737092e-01	1.870467e-03	3.737045e-01
7.6087928453e-02	2.892230e+00	3.672475e-01	2.004252e-03	3.672420e-01
7.6101111494e-02	2.857518e+00	3.607150e-01	2.194180e-03	3.607084e-01
7.6114294534e-02	2.824091e+00	3.541793e-01	1.881615e-03	3.541743e-01
7.6127477575e-02	2.792125e+00	3.478152e-01	1.797025e-03	3.478106e-01
7.6140660617e-02	2.760772e+00	3.418033e-01	1.747175e-03	3.417989e-01
7.6153843658e-02	2.731366e+00	3.359059e-01	1.551548e-03	3.359023e-01
7.6167026698e-02	2.702465e+00	3.305471e-01	1.558732e-03	3.305434e-01
7.6180209740e-02	2.675127e+00	3.249918e-01	1.478083e-03	3.249885e-01
7.6193392781e-02	2.648976e+00	3.198042e-01	2.041216e-03	3.197977e-01
7.6206575822e-02	2.622863e+00	3.149311e-01	1.691953e-03	3.149265e-01
7.6219758862e-02	2.596483e+00	3.099834e-01	1.597334e-03	3.099793e-01
7.6232941904e-02	2.571767e+00	3.053572e-01	1.535714e-03	3.053533e-01
7.6246124945e-02	2.547896e+00	3.006139e-01	1.374680e-03	3.006108e-01
7.6259307986e-02	2.524833e+00	2.960046e-01	1.394678e-03	2.960013e-01
7.6272491027e-02	2.502505e+00	2.917863e-01	1.519504e-03	2.917824e-01
7.6285674068e-02	2.480954e+00	2.881136e-01	1.546689e-03	2.881094e-01
7.6298857109e-02	2.460554e+00	2.842167e-01	1.419521e-03	2.842131e-01
7.6312040150e-02	2.440608e+00	2.801009e-01	1.268779e-03	2.800980e-01
7.6325223191e-02	2.421057e+00	2.770628e-01	1.427404e-03	2.770591e-01
7.6338406232e-02	2.401520e+00	2.733146e-01	1.455632e-03	2.733107e-01
7.6351589273e-02	2.381877e+00	2.694890e-01	1.333757e-03	2.694857e-01
7.6364772314e-02	2.364472e+00	2.663268e-01	1.414753e-03	2.663230e-01
7.6377955355e-02	2.346261e+00	2.626813e-01	1.204752e-03	2.626785e-01
7.6391138396e-02	2.329129e+00	2.581660e-01	1.705009e-03	2.581603e-01
7.6404321437e-02	2.311718e+00	2.545511e-01	1.234861e-03	2.545481e-01
7.6417504479e-02	2.295930e+00	2.514666e-01	1.704228e-03	2.514608e-01
7.6430687519e-02	2.278926e+00	2.480382e-01	1.088814e-03	2.480359e-01
7.6443870560e-02	2.263533e+00	2.451588e-01	9.672421e-04	2.451569e-01
7.6457053601e-02	2.248899e+00	2.425412e-01	1.514672e-03	2.425365e-01
7.6470236643e-02	2.233761e+00	2.394028e-01	1.004695e-03	2.394007e-01
7.6483419683e-02	2.219041e+00	2.365638e-01	1.266111e-03	2.365604e-01
7.6496602724e-02	2.204881e+00	2.337954e-01	1.159264e-03	2.337925e-01
7.6509785766e-02	2.191180e+00	2.310893e-01	1.039542e-03	2.310870e-01
7.6522968807e-02	2.177833e+00	2.283627e-01	1.099915e-03	2.283600e-01
7.6536151847e-02	2.164552e+00	2.259268e-01	1.100455e-03	2.259241e-01
7.6549334888e-02	2.151629e+00	2.234892e-01	1.269729e-03	2.234856e-01
7.6562517930e-02	2.138891e+00	2.208321e-01	1.036207e-03	2.208296e-01
7.6575700970e-02	2.126568e+00	2.186908e-01	1.057615e-03	2.186882e-01
7.6588884011e-02	2.113659e+00	2.159315e-01	9.347803e-04	2.159295e-01
7.6602067053e-02	2.102252e+00	2.139852e-01	9.919847e-04	2.139829e-01
7.6615250094e-02	2.090676e+00	2.117283e-01	9.725429e-04	2.117261e-01
7.6628433134e-02	2.079815e+00	2.095582e-01	1.068601e-03	2.095555e-01
7.6641616175e-02	2.068763e+00	2.071416e-01	1.073137e-03	2.071388e-01
7.6654799217e-02	2.057965e+00	2.053049e-01	9.918973e-04	2.053025e-01
7.6667982258e-02	2.047510e+00	2.033491e-01	1.093606e-03	2.033462e-01
7.6681165298e-02	2.036841e+00	2.012653e-01	1.109430e-03	2.012622e-01
7.6694348340e-02	2.026934e+00	1.993830e-01	9.523623e-04	1.993807e-01
7.6707531381e-02	2.016903e+00	1.976123e-01	1.070943e-03	1.976094e-01
7.6720714422e-02	2.007277e+00	1.955028e-01	1.084812e-03	1.954998e-01
7.6733897462e-02	1.997689e+00	1.933977e-01	9.218306e-04	1.933955e-01
7.6747080504e-02	1.988595e+00	1.916513e-01	8.976731e-04	1.916492e-01
7.6760263545e-02	1.979645e+00	1.896431e-01	1.081486e-03	1.896400e-01
7.6773446586e-02	1.969851e+00	1.878032e-01	1.033539e-03	1.878004e-01
7.6786629627e-02	1.961537e+00	1.863832e-01	9.367272e-04	1.863808e-01
7.6799812668e-02	1.952667e+00	1.845805e-01	9.682611e-04	1.845780e-01
7.6812995709e-02	1.945196e+00	1.829254e-01	9.264474e-04	1.829230e-01
7.6826178750e-02	1.936872e+00	1.810798e-01	9.474443e-04	1.810773e-01
7.6839361791e-02	1.928126e+00	1.794413e-01	9.667621e-04	1.794386e-01
7.6852544832e-02	1.919275e+00	1.785211e-01	7.688535e-04	1.785194e-01
7.6865727873e-02	1.910192e+00	1.765619e-01	7.144043e-04	1.765604e-01
7.6878910915e-02	1.902241e+00	1.752733e-01	8.350904e-04	1.752713e-01
7.6892093955e-02	1.894412e+00	1.736597e-01	7.802730e-04	1.736580e-01
7.6905276996e-02	1.886872e+00	1.721437e-01	9.304179e-04	1.721412e-01
7.6918460037e-02	1.879460e+00	1.709074e-01	7.895571e-04	1.709056e-01
7.6931643079e-02	1.872304e+00	1.693743e-01	8.377377e-04	1.693723e-01
7.6944826119e-02	1.865064e+00	1.678042e-01	8.345008e-04	1.678022e-01
7.6958009160e-02	1.858081e+00	1.664856e-01	1.088983e-03	1.664820e-01
7.7058091753e-02	1.808022e+00	1.568668e-01	6.047062e-04	1.568657e-01
7.7228232161e-02	1.734758e+00	1.422874e-01	8.138493e-04	1.422851e-01
7.7398372569e-02	1.674290e+00	1.307501e-01	6.365859e-04	1.307485e-01
7.7568512978e-02	1.622579e+00	1.206333e-01	5.815633e-04	1.206319e-01
7.7738653386e-02	1.578886e+00	1.113234e-01	8.566888e-04	1.113202e-01
7.7908793794e-02	1.540392e+00	1.047225e-01	5.623245e-04	1.047210e-01
7.8078934202e-02	1.507214e+00	9.828394e-02	3.900020e-04	9.828317e-02
7.8249074610e-02	1.477329e+00	9.242250e-02	4.340683e-04	9.242148e-02
7.8419215018e-02	1.452141e+00	8.763126e-02	4.019232e-04	8.763034e-02
7.8589355426e-02	1.428813e+00	8.311749e-02	4.189985e-04	8.311643e-02
7.8759495834e-02	1.407841e+00	7.912510e-02	4.412964e-04	7.912387e-02
7.8929636242e-02	1.389094e+00	7.548111e-02	3.734121e-04	7.548019e-02
7.9099776651e-02	1.372014e+00	7.213198e-02	4.045910e-04	7.213085e-02
7.9269917059e-02	1.356327e+00	6.900647e-02	2.819139e-04	6.900590e-02
7.9440057467e-02	1.342303e+00	6.626004e-02	2.815285e-04	6.625944e-02
7.9610197875e-02	1.329344e+00	6.377482e-02	2.828773e-04	6.377420e-02
7.9780338283e-02	1.317082e+00	6.144309e-02	2.923878e-04	6.144240e-02
7.9950478691e-02	1.305771e+00	5.912517e-02	3.364956e-04	5.912422e-02
8.0120619099e-02	1.295291e+00	5.721160e-02	2.942507e-04	5.721085e-02
8.0290759507e-02	1.285537e+00	5.528633e-02	2.498625e-04	5.528576e-02
8.0460899915e-02	1.276403e+00	5.345547e-02	3.373775e-04	5.345441e-02
8.0631040323e-02	1.268133e+00	5.194486e-02	3.289535e-04	5.194381e-02
8.0801180732e-02	1.259874e+00	5.050742e-02	3.000833e-04	5.050653e-02
8.0971321140e-02	1.252170e+00	4.889606e-02	2.885483e-04	4.889521e-02
8.1141461548e-02	1.245086e+00	4.756952e-02	2.813559e-04	4.756869e-02
8.1311601956e-02	1.238421e+00	4.628820e-02	1.810126e-04	4.628784e-02
8.1481742364e-02	1.232192e+00	4.493914e-02	1.805690e-04	4.493878e-02
8.1651882772e-02	1.226531e+00	4.387412e-02	1.814097e-04	4.387374e-02
8.1822023180e-02	1.220947e+00	4.274196e-02	2.032830e-04	4.274148e-02
8.1992163588e-02	1.215649e+00	4.175631e-02	1.999583e-04	4.175583e-02
8.2162303996e-02	1.210674e+00	4.079296e-02	2.007602e-04	4.079246e-02
8.2332444405e-02	1.206196e+00	3.980605e-02	1.795258e-04	3.980565e-02
8.2502584813e-02	1.201742e+00	3.898233e-02	1.685449e-04	3.898196e-02
8.2672725221e-02	1.197199e+00	3.793697e-02	1.918711e-04	3.793648e-02
8.2842865629e-02	1.192957e+00	3.730362e-02	2.178930e-04	3.730299e-02
8.3013006037e-02	1.188938e+00	3.656719e-02	1.946662e-04	3.656667e-02
8.3183146445e-02	1.185266e+00	3.575212e-02	1.914599e-04	3.575161e-02
8.3353286853e-02	1.181561e+00	3.504068e-02	1.895070e-04	3.504017e-02
8.3523427261e-02	1.177936e+00	3.431831e-02	1.580980e-04	3.431795e-02
8.3693567669e-02	1.174601e+00	3.372567e-02	1.507036e-04	3.372533e-02
8.3863708077e-02	1.171334e+00	3.315717e-02	1.466224e-04	3.315685e-02
8.4033848486e-02	1.168243e+00	3.244243e-02	1.388059e-04	3.244213e-02
8.4203988894e-02	1.165259e+00	3.187813e-02	1.415456e-04	3.187782e-02
8.4374129302e-02	1.162233e+00	3.132840e-02	1.821079e-04	3.132787e-02
8.4544269710e-02	1.159340e+00	3.086781e-02	2.006988e-04	3.086716e-02
8.4714410118e-02	1.156877e+00	3.027369e-02	1.842200e-04	3.027313e-02
8.4884550526e-02	1.154281e+00	2.974767e-02	1.739762e-04	2.974716e-02
8.5054690934e-02	1.151755e+00	2.926603e-02	1.705267e-04	2.926554e-02
8.5224831342e-02	1.149431e+00	2.886525e-02	1.741114e-04	2.886473e-02
8.5394971750e-02	1.147198e+00	2.831550e-02	1.295749e-04	2.831520e-02
8.5565112159e-02	1.144957e+00	2.791247e-02	1.806308e-04	2.791188e-02
8.5735252567e-02	1.142815e+00	2.745624e-02	1.437060e-04	2.745586e-02
8.5905392975e-02	1.140768e+00	2.712309e-02	1.396106e-04	2.712273e-02
8.6075533383e-02	1.138732e+00	2.674828e-02	1.503299e-04	2.674786e-02
8.6245673791e-02	1.136856e+00	2.643319e-02	1.680462e-04	2.643266e-02
8.6415814199e-02	1.134907e+00	2.605048e-02	1.868644e-04	2.604981e-02
8.6585954607e-02	1.132969e+00	2.558574e-02	1.873205e-04	2.558505e-02
8.6756095015e-02	1.131105e+00	2.523733e-02	1.259098e-04	2.523702e-02
8.6926235423e-02	1.129531e+00	2.491645e-02	1.228814e-04	2.491615e-02
8.7096375831e-02	1.127717e+00	2.462907e-02	1.609706e-04	2.462854e-02
8.7266516240e-02	1.126159e+00	2.425686e-02	1.704311e-04	2.425626e-02
8.7436656648e-02	1.124583e+00	2.390565e-02	1.508382e-04	2.390517e-02
8.7606797056e-02	1.122926e+00	2.373952e-02	1.518361e-04	2.373903e-02
8.7776937464e-02	1.121433e+00	2.338649e-02	9.970582e-05	2.338628e-02
8.7947077872e-02	1.120096e+00	2.314049e-02	1.334047e-04	2.314010e-02
8.8117218280e-02	1.118688e+00	2.280623e-02	1.171431e-04	2.280593e-02
8.8287358688e-02	1.117364e+00	2.259145e-02	1.694210e-04	2.259081e-02
8.8457499096e-02	1.116040e+00	2.231488e-02	1.347231e-04	2.231448e-02
8.8627639504e-02	1.114745e+00	2.207758e-02	9.671531e-05	2.207737e-02
8.8797779913e-02	1.113494e+00	2.187165e-02	1.132415e-04	2.187136e-02
8.8967920321e-02	1.112217e+00	2.160655e-02	9.351146e-05	2.160634e-02
8.9138060729e-02	1.110829e+00	2.133781e-02	8.126994e-05	2.133766e-02
8.9308201137e-02	1.109816e+00	2.115277e-02	9.076598e-05	2.115257e-02
8.9478341545e-02	1.108520e+00	2.091717e-02	9.527568e-05	2.091695e-02
8.9648481953e-02	1.107327e+00	2.074422e-02	1.012819e-04	2.074397e-02
8.9818622361e-02	1.106132e+00	2.052975e-02	9.242087e-05	2.052954e-02
8.9988762769e-02	1.105182e+00	2.029727e-02	9.965542e-05	2.029703e-02
9.0158903177e-02	1.104386e+00	2.008741e-02	9.498086e-05	2.008719e-02
9.0329043585e-02	1.103286e+00	1.987936e-02	1.019226e-04	1.987910e-02
9.0499183994e-02	1.102240e+00	1.967568e-02	9.895179e-05	1.967543e-02
9.0669324402e-02	1.101267e+00	1.948252e-02	1.208190e-04	1.948214e-02
9.0839464810e-02	1.100296e+00	1.927926e-02	9.012063e-05	1.927905e-02
9.1009605218e-02	1.099302e+00	1.912586e-02	1.094232e-04	1.912555e-02
9.1179745626e-02	1.098463e+00	1.893933e-02	9.038178e-05	1.893911e-02
9.1349886034e-02	1.097537e+00	1.874849e-02	1.131958e-04	1.874815e-02
9.1520026442e-02	1.096630e+00	1.858255e-02	9.758203e-05	1.858229e-02
9.1690166850e-02	1.095769e+00	1.837163e-02	1.086639e-04	1.837131e-02
9.1860307258e-02	1.094967e+00	1.815414e-02	8.812882e-05	1.815393e-02
9.2030447667e-02	1.094114e+00	1.798341e-02	7.683276e-05	1.798324e-02
9.2200588075e-02	1.093271e+00	1.780251e-02	1.090300e-04	1.780218e-02
9.2370728483e-02	1.092518e+00	1.770684e-02	1.171553e-04	1.770645e-02
9.2540868891e-02	1.091698e+00	1.749007e-02	1.016752e-04	1.748977e-02
9.2711009299e-02	1.090899e+00	1.735416e-02	9.440718e-05	1.735390e-02
9.2881149707e-02	1.090226e+00	1.728760e-02	1.059903e-04	1.728727e-02
9.3051290115e-02	1.089547e+00	1.712048e-02	9.020591e-05	1.712024e-02
9.3221430523e-02	1.088842e+00	1.696521e-02	9.456703e-05	1.696495e-02
9.3391570931e-02	1.088109e+00	1.685506e-02	8.899672e-05	1.685482e-02
9.3471637006e-02	1.087760e+00	1.678613e-02	8.126141e-05	1.678594e-02
9.3838606514e-02	1.086367e+00	1.649356e-02	1.143811e-04	1.649317e-02
9.4205576021e-02	1.084886e+00	1.615611e-02	8.484063e-05	1.615589e-02
9.4572545529e-02	1.083476e+00	1.589280e-02	7.962678e-05	1.589260e-02
9.4939515037e-02	1.082145e+00	1.570111e-02	8.729318e-05	1.570086e-02
9.5306484544e-02	1.080883e+00	1.543984e-02	8.268508e-05	1.543962e-02
9.5673454052e-02	1.079622e+00	1.522173e-02	8.150011e-05	1.522151e-02
9.6040423560e-02	1.078567e+00	1.499400e-02	8.723891e-05	1.499375e-02
9.6407393067e-02	1.077380e+00	1.472570e-02	8.456135e-05	1.472546e-02
9.6774362575e-02	1.076315e+00	1.451120e-02	9.663548e-05	1.451088e-02
9.7141332083e-02	1.075199e+00	1.438560e-02	8.383163e-05	1.438536e-02
9.7508301587e-02	1.074139e+00	1.405689e-02	8.629174e-05	1.405663e-02
9.7875271098e-02	1.073155e+00	1.383849e-02	7.105475e-05	1.383831e-02
9.8242240609e-02	1.072161e+00	1.372173e-02	7.551774e-05	1.372152e-02
9.8609210110e-02	1.071202e+00	1.352572e-02	6.831108e-05	1.352555e-02
9.8976179621e-02	1.070294e+00	1.334888e-02	8.453150e-05	1.334861e-02
9.9343149132e-02	1.069463e+00	1.311977e-02	7.554814e-05	1.311955e-02
9.9710118633e-02	1.068637e+00	1.296580e-02	8.886172e-05	1.296549e-02
1.0007708814e-01	1.067832e+00	1.278409e-02	7.193458e-05	1.278389e-02
1.0044405766e-01	1.067057e+00	1.263443e-02	6.211556e-05	1.263428e-02
1.0081102716e-01	1.066270e+00	1.245863e-02	6.551599e-05	1.245846e-02
1.0117799667e-01	1.065498e+00	1.232370e-02	6.411379e-05	1.232353e-02
1.0154496618e-01	1.064783e+00	1.220151e-02	7.503317e-05	1.220128e-02
1.0191193568e-01	1.064107e+00	1.203164e-02	7.587039e-05	1.203141e-02
1.0227890519e-01	1.063458e+00	1.194261e-02	6.947767e-05	1.194241e-02
1.0264587470e-01	1.062774e+00	1.179694e-02	1.021509e-04	1.179649e-02
1.0301284420e-01	1.062129e+00	1.166775e-02	7.134454e-05	1.166754e-02
1.0337981371e-01	1.061545e+00	1.148493e-02	9.595339e-05	1.148453e-02
1.0374678322e-01	1.060909e+00	1.138194e-02	5.911230e-05	1.138179e-02
1.0411375273e-01	1.060250e+00	1.125868e-02	6.787091e-05	1.125848e-02
1.0448072224e-01	1.059607e+00	1.112830e-02	7.270277e-05	1.112806e-02
1.0484769175e-01	1.059025e+00	1.102813e-02	7.028165e-05	1.102791e-02
1.0521466125e-01	1.058472e+00	1.086580e-02	6.929026e-05	1.086557e-02
1.0558163076e-01	1.057904e+00	1.073849e-02	6.715240e-05	1.073828e-02
1.0594860027e-01	1.057394e+00	1.064557e-02	8.937951e-05	1.064520e-02
1.0631556977e-01	1.056885e+00	1.055659e-02	6.417591e-05	1.055639e-02
1.0668253928e-01	1.056296e+00	1.040613e-02	6.673963e-05	1.040592e-02
1.0763332392e-01	1.055076e+00	1.015733e-02	8.746406e-05	1.015695e-02
1.0858410855e-01	1.053879e+00	9.921099e-03	4.990078e-05	9.920973e-03
1.0953489318e-01	1.052853e+00	9.722504e-03	5.264976e-05	9.722361e-03
1.1048567782e-01	1.051828e+00	9.509584e-03	6.763334e-05	9.509343e-03
1.1143646245e-01	1.050795e+00	9.264724e-03	6.921521e-05	9.264465e-03
1.1238724708e-01	1.049818e+00	9.025512e-03	5.681268e-05	9.025333e-03
1.1333803172e-01	1.048878e+00	8.822358e-03	4.614317e-05	8.822238e-03
1.1428881635e-01	1.048023e+00	8.668134e-03	3.844738e-05	8.668049e-03
1.1523960098e-01	1.047155e+00	8.465269e-03	3.657783e-05	8.465190e-03
1.1619038562e-01	1.046326e+00	8.280164e-03	3.980519e-05	8.280069e-03
1.1714117025e-01	1.045558e+00	8.142592e-03	3.454178e-05	8.142519e-03
1.1809195488e-01	1.044868e+00	7.972259e-03	2.994826e-05	7.972203e-03
1.1904273952e-01	1.044142e+00	7.830190e-03	2.778908e-05	7.830141e-03
1.1999352415e-01	1.043496e+00	7.656301e-03	3.427076e-05	7.656225e-03
1.2094430879e-01	1.042804e+00	7.520072e-03	3.795244e-05	7.519977e-03
1.2189509342e-01	1.042212e+00	7.372022e-03	3.641116e-05	7.371932e-03
1.2284587805e-01	1.041628e+00	7.253214e-03	4.593415e-05	7.253068e-03
1.2379666269e-01	1.041053e+00	7.131886e-03	5.546999e-05	7.131670e-03
1.2474744732e-01	1.040491e+00	7.009355e-03	5.461143e-05	7.009142e-03
1.2569823195e-01	1.039955e+00	6.887321e-03	5.068095e-05	6.887135e-03
1.2664901659e-01	1.039436e+00	6.711241e-03	4.633848e-05	6.711081e-03
1.2759980122e-01	1.038960e+00	6.673374e-03	4.332233e-05	6.673234e-03
1.2855058585e-01	1.038479e+00	6.548044e-03	4.489161e-05	6.547890e-03
1.2950137049e-01	1.037990e+00	6.437117e-03	3.597071e-05	6.437017e-03
1.3045215512e-01	1.037600e+00	6.349965e-03	3.782300e-05	6.349852e-03
1.3140293975e-01	1.037182e+00	6.247017e-03	3.798927e-05	6.246902e-03
1.3235372439e-01	1.036777e+00	6.143218e-03	3.901637e-05	6.143094e-03
1.3330450902e-01	1.036377e+00	6.032396e-03	4.195226e-05	6.032250e-03
1.3425529365e-01	1.035986e+00	5.924664e-03	4.225592e-05	5.924513e-03
1.3520607829e-01	1.035573e+00	5.862910e-03	4.002097e-05	5.862774e-03
1.3615686292e-01	1.035227e+00	5.777157e-03	3.551391e-05	5.777048e-03
1.3710764756e-01	1.034898e+00	5.700015e-03	2.322858e-05	5.699968e-03
1.3805843219e-01	1.034577e+00	5.621115e-03	2.850285e-05	5.621042e-03
1.3900921682e-01	1.034248e+00	5.545319e-03	5.075259e-05	5.545087e-03
1.3996000146e-01	1.033892e+00	5.448845e-03	3.647283e-05	5.448723e-03
1.4091078609e-01	1.033594e+00	5.363144e-03	4.022326e-05	5.362993e-03
1.4186157072e-01	1.033284e+00	5.256046e-03	2.586685e-05	5.255983e-03
1.4281235536e-01	1.033007e+00	5.193138e-03	3.340783e-05	5.193031e-03
1.4376313999e-01	1.032739e+00	5.136058e-03	3.156740e-05	5.135961e-03
1.4471392462e-01	1.032461e+00	5.070027e-03	2.991114e-05	5.069939e-03
1.4566470926e-01	1.032202e+00	5.010304e-03	3.506674e-05	5.010181e-03
1.4661549389e-01	1.031948e+00	4.928326e-03	3.066720e-05	4.928230e-03
1.4756627852e-01	1.031693e+00	4.870480e-03	2.975903e-05	4.870389e-03
1.4851706316e-01	1.031427e+00	4.819097e-03	3.468407e-05	4.818972e-03
1.4946784779e-01	1.031166e+00	4.764117e-03	2.766200e-05	4.764037e-03
1.5041863242e-01	1.030963e+00	4.680438e-03	2.674949e-05	4.680361e-03
1.5136941706e-01	1.030722e+00	4.592072e-03	4.227352e-05	4.591877e-03
1.5232020169e-01	1.030496e+00	4.559153e-03	4.061479e-05	4.558972e-03
1.5327098633e-01	1.030289e+00	4.520284e-03	4.181084e-05	4.520091e-03
1.5422177096e-01	1.030073e+00	4.455316e-03	3.743684e-05	4.455159e-03
1.5517255559e-01	1.029863e+00	4.392784e-03	4.131963e-05	4.392589e-03
1.5612334023e-01	1.029638e+00	4.367126e-03	2.856359e-05	4.367033e-03
1.5707412486e-01	1.029422e+00	4.292332e-03	3.589707e-05	4.292182e-03
1.5802490949e-01	1.029223e+00	4.227090e-03	3.418778e-05	4.226951e-03
1.5897569413e-01	1.029025e+00	4.155908e-03	3.519015e-05	4.155759e-03
1.5992647876e-01	1.028863e+00	4.133115e-03	2.722063e-05	4.133026e-03
1.6087726339e-01	1.028693e+00	4.075093e-03	2.693522e-05	4.075004e-03
1.6182804803e-01	1.028527e+00	4.027044e-03	2.339981e-05	4.026976e-03
1.6277883266e-01	1.028347e+00	3.977049e-03	3.109493e-05	3.976927e-03
1.6372961729e-01	1.028190e+00	3.943028e-03	3.048420e-05	3.942910e-03
1.6468040193e-01	1.028037e+00	3.916100e-03	2.543052e-05	3.916018e-03
1.6563118656e-01	1.027883e+00	3.840199e-03	2.571772e-05	3.840113e-03
1.6658197119e-01	1.027731e+00	3.795214e-03	2.377562e-05	3.795140e-03
1.6753275583e-01	1.027560e+00	3.765109e-03	2.673465e-05	3.765014e-03
1.6848354046e-01	1.027392e+00	3.712172e-03	3.308515e-05	3.712025e-03
1.6943432510e-01	1.027252e+00	3.682094e-03	3.396640e-05	3.681938e-03
1.7038510973e-01	1.027108e+00	3.646114e-03	3.318387e-05	3.645963e-03
1.7133589436e-01	1.026960e+00	3.594015e-03	2.491218e-05	3.593928e-03
1.7228667900e-01	1.026819e+00	3.545050e-03	2.948837e-05	3.544927e-03
1.7323746363e-01	1.026678e+00	3.500957e-03	2.164907e-05	3.500890e-03
1.7418824826e-01	1.026555e+00	3.470182e-03	2.789358e-05	3.470069e-03
1.7513903290e-01	1.026412e+00	3.426017e-03	2.510009e-05	3.425925e-03
1.7608981753e-01	1.026282e+00	3.379916e-03	2.463040e-05	3.379826e-03
1.7704060216e-01	1.026153e+00	3.340071e-03	2.356643e-05	3.339988e-03
1.7799138680e-01	1.026034e+00	3.315039e-03	2.094289e-05	3.314973e-03
1.7894217143e-01	1.025911e+00	3.288134e-03	2.770432e-05	3.288017e-03
1.7989295606e-01	1.025791e+00	3.250177e-03	2.723356e-05	3.250063e-03
1.8084374070e-01	1.025677e+00	3.220947e-03	3.840257e-05	3.220718e-03
1.8179452533e-01	1.025571e+00	3.186364e-03	3.318311e-05	3.186191e-03
1.8274530996e-01	1.025444e+00	3.143303e-03	2.382212e-05	3.143213e-03
1.8369609460e-01	1.025327e+00	3.103341e-03	3.044941e-05	3.103191e-03
1.8464687923e-01	1.025224e+00	3.062148e-03	2.093545e-05	3.062076e-03
1.8559766387e-01	1.025113e+00	3.036166e-03	2.785962e-05	3.036038e-03
1.8654844850e-01	1.025011e+00	3.000120e-03	2.048962e-05	3.000050e-03
1.8749923313e-01	1.024904e+00	2.969112e-03	2.312813e-05	2.969022e-03
1.8845001777e-01	1.024816e+00	2.919284e-03	3.719013e-05	2.919047e-03
1.8940080240e-01	1.024729e+00	2.889147e-03	2.603775e-05	2.889030e-03
1.9035158703e-01	1.024643e+00	2.877928e-03	2.598381e-05	2.877811e-03
1.9130237167e-01	1.024570e+00	2.846172e-03	2.411440e-05	2.846070e-03
1.9225315630e-01	1.024471e+00	2.816129e-03	1.969637e-05	2.816060e-03
1.9320394093e-01	1.024366e+00	2.789260e-03	2.926536e-05	2.789106e-03
1.9415472557e-01	1.024269e+00	2.769258e-03	3.335221e-05	2.769058e-03
1.9510551020e-01	1.024180e+00	2.730274e-03	2.224809e-05	2.730183e-03
1.9605629483e-01	1.024084e+00	2.699445e-03	2.575957e-05	2.699322e-03
1.9700707947e-01	1.023988e+00	2.664253e-03	2.635596e-05	2.664123e-03
1.9795786410e-01	1.023900e+00	2.650121e-03	2.786921e-05	2.649974e-03
1.9890864873e-01	1.023820e+00	2.621298e-03	3.720044e-05	2.621034e-03
1.9985943337e-01	1.023741e+00	2.598373e-03	3.240442e-05	2.598171e-03
2.0081021800e-01	1.023645e+00	2.579547e-03	3.434066e-05	2.579318e-03
2.0176100264e-01	1.023570e+00	2.550448e-03	2.446008e-05	2.550331e-03
2.0271178727e-01	1.023515e+00	2.529414e-03	2.504665e-05	2.529290e-03
2.0366257190e-01	1.023458e+00	2.511625e-03	2.515034e-05	2.511499e-03
2.0461335654e-01	1.023374e+00	2.487236e-03	2.529766e-05	2.487108e-03
2.0556414117e-01	1.023289e+00	2.456350e-03	3.183619e-05	2.456144e-03
2.0651492580e-01	1.023220e+00	2.426315e-03	2.292586e-05	2.426207e-03
2.0746571044e-01	1.023145e+00	2.405509e-03	2.207182e-05	2.405408e-03
2.0841649507e-01	1.023073e+00	2.381509e-03	2.739413e-05	2.381352e-03
2.0936727970e-01	1.022998e+00	2.358296e-03	2.800658e-05	2.358130e-03
2.1031806434e-01	1.022922e+00	2.321202e-03	2.497994e-05	2.321068e-03
2.1126884897e-01	1.022858e+00	2.301290e-03	2.526890e-05	2.301151e-03
2.1221963360e-01	1.022790e+00	2.283700e-03	3.455044e-05	2.283439e-03
2.1317041824e-01	1.022704e+00	2.255256e-03	2.245122e-05	2.255145e-03
2.1412120287e-01	1.022638e+00	2.228350e-03	2.420151e-05	2.228219e-03
2.1507198750e-01	1.022582e+00	2.206683e-03	2.966249e-05	2.206484e-03
2.1602277214e-01	1.022507e+00	2.185463e-03	2.359533e-05	2.185336e-03
2.1697355677e-01	1.022454e+00	2.161403e-03	2.727841e-05	2.161231e-03
2.1792434141e-01	1.022390e+00	2.139666e-03	2.364587e-05	2.139535e-03
2.1887512604e-01	1.022339e+00	2.128511e-03	2.306598e-05	2.128386e-03
2.1982591067e-01	1.022276e+00	2.103637e-03	2.514349e-05	2.103487e-03
2.2077669531e-01	1.022222e+00	2.078643e-03	2.473191e-05	2.078496e-03
2.2172747994e-01	1.022157e+00	2.055348e-03	2.605416e-05	2.055183e-03
2.2267826457e-01	1.022096e+00	2.033507e-03	3.030605e-05	2.033282e-03
2.2362904921e-01	1.022047e+00	2.030394e-03	2.174016e-05	2.030277e-03
2.2457983384e-01	1.021984e+00	2.002412e-03	2.299472e-05	2.002280e-03
2.2553061847e-01	1.021929e+00	1.983620e-03	3.055524e-05	1.983385e-03
2.2648140311e-01	1.021870e+00	1.957501e-03	2.432962e-05	1.957350e-03
2.2743218774e-01	1.021819e+00	1.928410e-03	2.249795e-05	1.928279e-03
2.2838297237e-01	1.021773e+00	1.917574e-03	2.282437e-05	1.917438e-03
2.2933375701e-01	1.021718e+00	1.909716e-03	2.344359e-05	1.909572e-03
2.3028454164e-01	1.021668e+00	1.883558e-03	1.725840e-05	1.883479e-03
2.3123532627e-01	1.021609e+00	1.867561e-03	2.456341e-05	1.867399e-03
2.3218611091e-01	1.021557e+00	1.851705e-03	2.559297e-05	1.851529e-03
2.3313689554e-01	1.021508e+00	1.829749e-03	2.095645e-05	1.829629e-03
2.3408768018e-01	1.021460e+00	1.808718e-03	2.133244e-05	1.808592e-03
2.3503846481e-01	1.021402e+00	1.789710e-03	2.203157e-05	1.789574e-03
2.3598924944e-01	1.021349e+00	1.778606e-03	2.779729e-05	1.778388e-03
2.3694003408e-01	1.021296e+00	1.759532e-03	2.278088e-05	1.759385e-03
2.3789081871e-01	1.021247e+00	1.740591e-03	2.767878e-05	1.740371e-03
2.3884160334e-01	1.021199e+00	1.720701e-03	3.589468e-05	1.720326e-03
2.3979238798e-01	1.021157e+00	1.704497e-03	2.919036e-05	1.704247e-03
2.4074317261e-01	1.021116e+00	1.682595e-03	2.954815e-05	1.682336e-03
2.4169395724e-01	1.021068e+00	1.671520e-03	2.365053e-05	1.671353e-03
2.4264474188e-01	1.021027e+00	1.657502e-03	1.871784e-05	1.657396e-03
2.4359552651e-01	1.020972e+00	1.643487e-03	2.466264e-05	1.643302e-03
2.4454631114e-01	1.020929e+00	1.624740e-03	2.543201e-05	1.624541e-03
2.4549709578e-01	1.020882e+00	1.603852e-03	2.590606e-05	1.603643e-03
2.4644788041e-01	1.020837e+00	1.584196e-03	2.782996e-05	1.583951e-03
2.4739866504e-01	1.020797e+00	1.577813e-03	2.615967e-05	1.577596e-03
2.4834944968e-01	1.020755e+00	1.560696e-03	2.539669e-05	1.560489e-03
2.4930023431e-01	1.020710e+00	1.544757e-03	2.133011e-05	1.544610e-03
2.5025101895e-01	1.020663e+00	1.529100e-03	2.516246e-05	1.528893e-03
2.5120180358e-01	1.020621e+00	1.513766e-03	2.379450e-05	1.513579e-03
2.5215258821e-01	1.020573e+00	1.496525e-03	2.489532e-05	1.496318e-03
2.5310337285e-01	1.020521e+00	1.486241e-03	2.140220e-05	1.486087e-03
2.5405415748e-01	1.020493e+00	1.477082e-03	1.887547e-05	1.476962e-03
2.5500494211e-01	1.020458e+00	1.457147e-03	2.129784e-05	1.456992e-03
2.5595572675e-01	1.020411e+00	1.447195e-03	2.262813e-05	1.447018e-03
2.5690651138e-01	1.020361e+00	1.425953e-03	2.084451e-05	1.425800e-03
2.5785729601e-01	1.020320e+00	1.410314e-03	2.155939e-05	1.410149e-03
2.5880808065e-01	1.020269e+00	1.402127e-03	3.200915e-05	1.401762e-03
2.5975886528e-01	1.020222e+00	1.389944e-03	4.137953e-05	1.389328e-03
2.6070964991e-01	1.020201e+00	1.381853e-03	2.670617e-05	1.381595e-03
2.6166043455e-01	1.020171e+00	1.364702e-03	2.905782e-05	1.364393e-03
2.6261121918e-01	1.020126e+00	1.351373e-03	4.272459e-05	1.350697e-03
2.6356200381e-01	1.020097e+00	1.338820e-03	4.571348e-05	1.338039e-03
2.6451278845e-01	1.020036e+00	1.318323e-03	2.179169e-05	1.318143e-03
2.6546357308e-01	1.020010e+00	1.311713e-03	2.038920e-05	1.311555e-03
2.6641435772e-01	1.019982e+00	1.295281e-03	2.489242e-05	1.295042e-03
2.6736514235e-01	1.019964e+00	1.287064e-03	2.570627e-05	1.286808e-03
2.6831592698e-01	1.019929e+00	1.280183e-03	2.317684e-05	1.279973e-03
2.6926671162e-01	1.019886e+00	1.265154e-03	1.949368e-05	1.265004e-03
2.7021749625e-01	1.019850e+00	1.251079e-03	2.043466e-05	1.250913e-03
2.7116828088e-01	1.019814e+00	1.239085e-03	2.538136e-05	1.238825e-03
2.7211906552e-01	1.019772e+00	1.224133e-03	2.374420e-05	1.223903e-03
2.7306985015e-01	1.019738e+00	1.216222e-03	1.883963e-05	1.216076e-03
2.7402063478e-01	1.019706e+00	1.208451e-03	2.181878e-05	1.208254e-03
2.7497141942e-01	1.019678e+00	1.192280e-03	2.115485e-05	1.192093e-03
2.7592220405e-01	1.019646e+00	1.178366e-03	2.203969e-05	1.178160e-03
2.7687298868e-01	1.019607e+00	1.163283e-03	1.791057e-05	1.163145e-03
2.7782377332e-01	1.019572e+00	1.147729e-03	2.379233e-05	1.147482e-03
2.7877455795e-01	1.019534e+00	1.140618e-03	2.463559e-05	1.140352e-03
2.7972534258e-01	1.019499e+00	1.130538e-03	2.196893e-05	1.130324e-03
2.8067612722e-01	1.019474e+00	1.123657e-03	2.169968e-05	1.123448e-03
2.8162691185e-01	1.019443e+00	1.111471e-03	2.402716e-05	1.111211e-03
2.8257769649e-01	1.019411e+00	1.097608e-03	2.914578e-05	1.097221e-03
2.8352848112e-01	1.019380e+00	1.090533e-03	2.684024e-05	1.090202e-03
2.8447926575e-01	1.019345e+00	1.080468e-03	2.389020e-05	1.080204e-03
2.8543005039e-01	1.019308e+00	1.068453e-03	2.211171e-05	1.068224e-03
2.8638083502e-01	1.019283e+00	1.056450e-03	2.334664e-05	1.056192e-03
2.8733161965e-01	1.019247e+00	1.048044e-03	1.765901e-05	1.047896e-03
2.8828240429e-01	1.019211e+00	1.041590e-03	1.950382e-05	1.041408e-03
2.8923318892e-01	1.019179e+00	1.028890e-03	3.985036e-05	1.028118e-03
2.9018397355e-01	1.019139e+00	1.019531e-03	3.692281e-05	1.018863e-03
2.9113475819e-01	1.019095e+00	1.009407e-03	2.757474e-05	1.009030e-03
2.9208554282e-01	1.019064e+00	1.002753e-03	2.512813e-05	1.002438e-03
2.9303632745e-01	1.019035e+00	9.961410e-04	2.406111e-05	9.958504e-04
2.9398711209e-01	1.019018e+00	9.891413e-04	2.365431e-05	9.888584e-04
2.9493789672e-01	1.018995e+00	9.770011e-04	2.412610e-05	9.767031e-04
2.9588868135e-01	1.018971e+00	9.620511e-04	2.733695e-05	9.616626e-04
2.9683946599e-01	1.018939e+00	9.508284e-04	2.315995e-05	9.505463e-04
2.9764012673e-01	1.018905e+00	9.468258e-04	2.810849e-05	9.464085e-04
2.9844078748e-01	1.018880e+00	9.332623e-04	3.706031e-05	9.325261e-04
2.9924144822e-01	1.018851e+00	9.317134e-04	1.999726e-05	9.314988e-04
3.0004210896e-01	1.018822e+00	9.239163e-04	2.964910e-05	9.234404e-04
3.0084276971e-01	1.018804e+00	9.129813e-04	2.257865e-05	9.127020e-04
3.0164343045e-01	1.018764e+00	9.109787e-04	2.514328e-05	9.106316e-04
3.0244409120e-01	1.018744e+00	8.987124e-04	1.796367e-05	8.985328e-04
3.0324475194e-01	1.018713e+00	8.891041e-04	2.158561e-05	8.888421e-04
3.0404541268e-01	1.018686e+00	8.840674e-04	2.116413e-05	8.838140e-04
3.0484607343e-01	1.018658e+00	8.782245e-04	2.183908e-05	8.779529e-04
3.0564673417e-01	1.018635e+00	8.708109e-04	2.830994e-05	8.703506e-04
3.0644739492e-01	1.018603e+00	8.651378e-04	2.128652e-05	8.648759e-04
3.0724805566e-01	1.018582e+00	8.539668e-04	2.215762e-05	8.536792e-04
3.0804871640e-01	1.018554e+00	8.493781e-04	2.746241e-05	8.489340e-04
3.0884937715e-01	1.018531e+00	8.421409e-04	2.670291e-05	8.417174e-04
3.0965003789e-01	1.018505e+00	8.342956e-04	2.545995e-05	8.339071e-04
3.1045069864e-01	1.018491e+00	8.311622e-04	2.345926e-05	8.308311e-04
3.1125135938e-01	1.018452e+00	8.200822e-04	2.342061e-05	8.197477e-04
3.1205202012e-01	1.018425e+00	8.120423e-04	2.105775e-05	8.117692e-04
3.1285268087e-01	1.018392e+00	8.052648e-04	2.366768e-05	8.049169e-04
3.1365334161e-01	1.018368e+00	8.021630e-04	2.150070e-05	8.018748e-04
3.1445400236e-01	1.018346e+00	7.953248e-04	2.326583e-05	7.949844e-04
3.1525466310e-01	1.018320e+00	7.893042e-04	3.819766e-05	7.883794e-04
3.1605532384e-01	1.018293e+00	7.827354e-04	2.173736e-05	7.824335e-04
3.1685598459e-01	1.018267e+00	7.798120e-04	1.950839e-05	7.795680e-04
3.1765664533e-01	1.018247e+00	7.717863e-04	2.197319e-05	7.714734e-04
3.1845730608e-01	1.018224e+00	7.674211e-04	2.242435e-05	7.670934e-04
3.1925796682e-01	1.018195e+00	7.596774e-04	2.434641e-05	7.592872e-04
3.2005862756e-01	1.018164e+00	7.569785e-04	2.741124e-05	7.564820e-04
3.2085928831e-01	1.018145e+00	7.468611e-04	2.635356e-05	7.463960e-04
3.2165994905e-01	1.018118e+00	7.406352e-04	2.227532e-05	7.403001e-04
3.2246060980e-01	1.018093e+00	7.358152e-04	2.357360e-05	7.354375e-04
3.2326127054e-01	1.018065e+00	7.281202e-04	2.947899e-05	7.275232e-04
3.2406193128e-01	1.018040e+00	7.239110e-04	2.580828e-05	7.234508e-04
3.2486259203e-01	1.018010e+00	7.143287e-04	2.490342e-05	7.138944e-04
3.2566325277e-01	1.017977e+00	7.081919e-04	2.132476e-05	7.078708e-04
3.2646391352e-01	1.017929e+00	7.037216e-04	1.840927e-05	7.034808e-04
3.2726457426e-01	1.017917e+00	6.945751e-04	2.267773e-05	6.942048e-04
3.2806523501e-01	1.017890e+00	6.906610e-04	2.607078e-05	6.901688e-04
3.2886589575e-01	1.017910e+00	6.861002e-04	2.226093e-05	6.857390e-04
3.2966655649e-01	1.017871e+00	6.799215e-04	2.079094e-05	6.796036e-04
3.3046721724e-01	1.017860e+00	6.760279e-04	2.428288e-05	6.755916e-04
3.3126787798e-01	1.017837e+00	6.714859e-04	2.287088e-05	6.710963e-04
3.3206853873e-01	1.017813e+00	6.688349e-04	5.289787e-05	6.667398e-04
3.3286919947e-01	1.017782e+00	6.598806e-04	2.377419e-05	6.594522e-04
3.3366986021e-01	1.017751e+00	6.531873e-04	3.864766e-05	6.520429e-04
3.3447052096e-01	1.017731e+00	6.461894e-04	2.166639e-05	6.458260e-04
3.3527118170e-01	1.017705e+00	6.414205e-04	2.681913e-05	6.408596e-04
3.3607184245e-01	1.017651e+00	6.377031e-04	2.668885e-05	6.371444e-04
3.3687250319e-01	1.017647e+00	6.346283e-04	2.671775e-05	6.340657e-04
3.3767316393e-01	1.017619e+00	6.303366e-04	2.544179e-05	6.298230e-04
3.3847382468e-01	1.017595e+00	6.266306e-04	2.721401e-05	6.260393e-04
3.3927448542e-01	1.017565e+00	6.207224e-04	2.964965e-05	6.200139e-04
3.4007514617e-01	1.017529e+00	6.163773e-04	2.384914e-05	6.159158e-04
3.4087580691e-01	1.017505e+00	6.125267e-04	2.937584e-05	6.118219e-04
3.4167646765e-01	1.017486e+00	6.055657e-04	2.643601e-05	6.049884e-04
3.4247712840e-01	1.017472e+00	5.994447e-04	2.507841e-05	5.989199e-04
3.4327778914e-01	1.017444e+00	5.943904e-04	2.164812e-05	5.939960e-04
3.4407844989e-01	1.017419e+00	5.895656e-04	2.318067e-05	5.891097e-04
3.4487911063e-01	1.017419e+00	5.832211e-04	2.344260e-05	5.827497e-04
3.4567977137e-01	1.017364e+00	5.789165e-04	2.621148e-05	5.783228e-04
3.4648043212e-01	1.017339e+00	5.750726e-04	2.252289e-05	5.746314e-04
3.4728109286e-01	1.017312e+00	5.705494e-04	1.471632e-05	5.703595e-04
3.4808175361e-01	1.017285e+00	5.627433e-04	2.366362e-05	5.622455e-04
3.4888241435e-01	1.017256e+00	5.583249e-04	2.212401e-05	5.578864e-04
3.4968307509e-01	1.017228e+00	5.538475e-04	2.282141e-05	5.533771e-04
3.5048373584e-01	1.017198e+00	5.510102e-04	2.076617e-05	5.506187e-04
3.5128439658e-01	1.017172e+00	5.472094e-04	3.033339e-05	5.463680e-04
3.5208505733e-01	1.017145e+00	5.411254e-04	2.210601e-05	5.406737e-04
3.5288571807e-01	1.017121e+00	5.351569e-04	2.206110e-05	5.347020e-04
3.5368637881e-01	1.017098e+00	5.304289e-04	2.192739e-05	5.299755e-04
3.5448703956e-01	1.017081e+00	5.249829e-04	2.181262e-05	5.245296e-04
3.5528770030e-01	1.017057e+00	5.227413e-04	2.246033e-05	5.222586e-04
3.5608836105e-01	1.017025e+00	5.157804e-04	2.117097e-05	5.153458e-04
3.5688902179e-01	1.016996e+00	5.135287e-04	2.124788e-05	5.130889e-04
3.5768968253e-01	1.016980e+00	5.079026e-04	3.048093e-05	5.069872e-04
3.5849034328e-01	1.016941e+00	5.087492e-04	2.226565e-05	5.082617e-04
3.5929100402e-01	1.016919e+00	5.025564e-04	2.165466e-05	5.020896e-04
3.6009166477e-01	1.016892e+00	4.996384e-04	2.441968e-05	4.990413e-04
3.6089232551e-01	1.016864e+00	4.976322e-04	2.255615e-05	4.971207e-04
3.6169298625e-01	1.016834e+00	4.932362e-04	2.160385e-05	4.927629e-04
3.6249364700e-01	1.016808e+00	4.883562e-04	2.101157e-05	4.879039e-04
3.6329430774e-01	1.016776e+00	4.846587e-04	2.256297e-05	4.841332e-04
3.6409496849e-01	1.016739e+00	4.819611e-04	2.193698e-05	4.814616e-04
3.6489562923e-01	1.016722e+00	4.769136e-04	2.339458e-05	4.763394e-04
3.6569628997e-01	1.016690e+00	4.742762e-04	2.291138e-05	4.737225e-04
3.6649695072e-01	1.016657e+00	4.701188e-04	2.180392e-05	4.696129e-04
3.6729761146e-01	1.016646e+00	4.677231e-04	2.241962e-05	4.671855e-04
3.6809827221e-01	1.016608e+00	4.649477e-04	2.205320e-05	4.644244e-04
3.6889893295e-01	1.016579e+00	4.629838e-04	2.237773e-05	4.624427e-04
3.6969959369e-01	1.016548e+00	4.579880e-04	2.197102e-05	4.574607e-04
3.7050025444e-01	1.016520e+00	4.523047e-04	2.254622e-05	4.517425e-04
3.7130091518e-01	1.016493e+00	4.489149e-04	2.088917e-05	4.484286e-04
3.7210157593e-01	1.016470e+00	4.462979e-04	2.137409e-05	4.457858e-04
3.7290223667e-01	1.016478e+00	4.393364e-04	2.218696e-05	4.387759e-04
3.7370289741e-01	1.016410e+00	4.382149e-04	2.114431e-05	4.377045e-04
3.7450355816e-01	1.016383e+00	4.364692e-04	2.128720e-05	4.359498e-04
3.7530421890e-01	1.016350e+00	4.303506e-04	2.063181e-05	4.298558e-04
3.7610487965e-01	1.016326e+00	4.273997e-04	2.367418e-05	4.267435e-04
3.7690554039e-01	1.016293e+00	4.256884e-04	2.001502e-05	4.252176e-04
3.7770620113e-01	1.016209e+00	4.255118e-04	2.159368e-05	4.249635e-04
3.7850686188e-01	1.016226e+00	4.207050e-04	2.153338e-05	4.201535e-04
3.7930752262e-01	1.016195e+00	4.145375e-04	2.254637e-05	4.139239e-04
3.8010818337e-01	1.016157e+00	4.105737e-04	2.169089e-05	4.100003e-04
3.8090884411e-01	1.016136e+00	4.058770e-04	2.106775e-05	4.053298e-04
3.8170950485e-01	1.016096e+00	4.027300e-04	2.280769e-05	4.020836e-04
3.8251016560e-01	1.016075e+00	4.010581e-04	1.739649e-05	4.006807e-04
3.8331082634e-01	1.016016e+00	4.030074e-04	2.201689e-05	4.024056e-04
3.8411148709e-01	1.016017e+00	3.943675e-04	2.148837e-05	3.937817e-04
3.8491214783e-01	1.015989e+00	3.901678e-04	2.199809e-05	3.895472e-04
3.8571280857e-01	1.015957e+00	3.890243e-04	2.204324e-05	3.883993e-04
3.8651346932e-01	1.015925e+00	3.837797e-04	2.317043e-05	3.830796e-04
3.8731413006e-01	1.015895e+00	3.807711e-04	1.914773e-05	3.802894e-04
3.8811479081e-01	1.015864e+00	3.791506e-04	2.170171e-05	3.785291e-04
3.8891545155e-01	1.015885e+00	3.750936e-04	2.156937e-05	3.744730e-04
3.8971611229e-01	1.015812e+00	3.730068e-04	1.992115e-05	3.724745e-04
3.9051677304e-01	1.015777e+00	3.722294e-04	4.111577e-05	3.699517e-04
3.9131743378e-01	1.015748e+00	3.677695e-04	2.198696e-05	3.671117e-04
3.9211809453e-01	1.015716e+00	3.662842e-04	2.175064e-05	3.656378e-04
3.9291875527e-01	1.015684e+00	3.641647e-04	2.868721e-05	3.630331e-04
3.9371941602e-01	1.015652e+00	3.631302e-04	2.995926e-05	3.618922e-04
3.9452007676e-01	1.015610e+00	3.583281e-04	2.121398e-05	3.576996e-04
3.9532073750e-01	1.015569e+00	3.572168e-04	2.933579e-05	3.560102e-04
3.9612139825e-01	1.015499e+00	3.644432e-04	2.039238e-05	3.638722e-04
3.9692205899e-01	1.015522e+00	3.500606e-04	5.129494e-05	3.462820e-04
3.9772271974e-01	1.015487e+00	3.469575e-04	2.259483e-05	3.462210e-04
3.9852338048e-01	1.015515e+00	3.427131e-04	2.121389e-05	3.420559e-04
3.9932404122e-01	1.015426e+00	3.394045e-04	2.025915e-05	3.387994e-04
4.0012470197e-01	1.015400e+00	3.381414e-04	2.221697e-05	3.374107e-04
4.0092536271e-01	1.015368e+00	3.390789e-04	2.663590e-05	3.380311e-04
4.0172602346e-01	1.015369e+00	3.343389e-04	2.127156e-05	3.336615e-04
4.0252668420e-01	1.015305e+00	3.332825e-04	2.720263e-05	3.321705e-04
4.0332734494e-01	1.015265e+00	3.294110e-04	2.268529e-05	3.286290e-04
4.0412800569e-01	1.015245e+00	3.289056e-04	4.540515e-05	3.257564e-04
4.0492866643e-01	1.015213e+00	3.242498e-04	2.247020e-05	3.234702e-04
4.0572932718e-01	1.015123e+00	3.315101e-04	2.275268e-05	3.307284e-04
4.0652998792e-01	1.015150e+00	3.189353e-04	2.233268e-05	3.181525e-04
4.0733064866e-01	1.015116e+00	3.174531e-04	2.733994e-05	3.162736e-04
4.0813130941e-01	1.015083e+00	3.150620e-04	2.319615e-05	3.142069e-04
4.0893197015e-01	1.015050e+00	3.104963e-04	2.284607e-05	3.096546e-04
4.0973263090e-01	1.015017e+00	3.088541e-04	2.266817e-05	3.080211e-04
4.1053329164e-01	1.014979e+00	3.052433e-04	2.207293e-05	3.044442e-04
4.1133395238e-01	1.014962e+00	3.029930e-04	2.253396e-05	3.021539e-04
4.1213461313e-01	1.014913e+00	3.024587e-04	2.109523e-05	3.017221e-04
4.1293527387e-01	1.014883e+00	2.989308e-04	2.187152e-05	2.981296e-04
4.1373593462e-01	1.014852e+00	2.961576e-04	2.047692e-05	2.954488e-04
4.1453659536e-01	1.014823e+00	2.959289e-04	2.118699e-05	2.951694e-04
4.1533725610e-01	1.014784e+00	2.967242e-04	1.988106e-05	2.960574e-04
4.1613791685e-01	1.014752e+00	2.893884e-04	2.152728e-05	2.885866e-04
4.1693857759e-01	1.014716e+00	2.893119e-04	2.209376e-05	2.884671e-04
4.1773923834e-01	1.014686e+00	2.864590e-04	2.279832e-05	2.855503e-04
4.1853989908e-01	1.014645e+00	2.866294e-04	2.062607e-05	2.858863e-04
4.1934055982e-01	1.014598e+00	2.865552e-04	2.051553e-05	2.858199e-04
4.2014122057e-01	1.014563e+00	2.844620e-04	2.021521e-05	2.837428e-04
4.2094188131e-01	1.014533e+00	2.814747e-04	1.994993e-05	2.807668e-04
4.2174254206e-01	1.014509e+00	2.790130e-04	2.105295e-05	2.782175e-04
4.2254320280e-01	1.014470e+00	2.746023e-04	1.167947e-05	2.743538e-04
4.2334386354e-01	1.014436e+00	2.734796e-04	2.145009e-05	2.726371e-04
4.2414452429e-01	1.014405e+00	2.678088e-04	2.037851e-05	2.670323e-04
4.2494518503e-01	1.014365e+00	2.697601e-04	2.369644e-05	2.687173e-04
4.2574584578e-01	1.014333e+00	2.659575e-04	2.393989e-05	2.648778e-04
4.2654650652e-01	1.014295e+00	2.641475e-04	2.208297e-05	2.632228e-04
4.2734716726e-01	1.014241e+00	2.610011e-04	2.208115e-05	2.600654e-04
4.2814782801e-01	1.014217e+00	2.616188e-04	2.189490e-05	2.607010e-04
4.2894848875e-01	1.014181e+00	2.587044e-04	2.284602e-05	2.576936e-04
4.2974914950e-01	1.014149e+00	2.564343e-04	2.182972e-05	2.555034e-04
4.3054981024e-01	1.014099e+00	2.593304e-04	1.764181e-05	2.587296e-04
4.3135047098e-01	1.014077e+00	2.534652e-04	2.241835e-05	2.524718e-04
4.3215113173e-01	1.014042e+00	2.522459e-04	2.329733e-05	2.511678e-04
4.3295179247e-01	1.014007e+00	2.503056e-04	2.206622e-05	2.493311e-04
4.3375245322e-01	1.013971e+00	2.481096e-04	2.324589e-05	2.470182e-04
4.3475327915e-01	1.013925e+00	2.456086e-04	2.193944e-05	2.446268e-04
4.3608437763e-01	1.013899e+00	2.399578e-04	2.104110e-05	2.390335e-04
4.3741547612e-01	1.013794e+00	2.405777e-04	2.079318e-05	2.396774e-04
4.3874657461e-01	1.013733e+00	2.386382e-04	1.959426e-05	2.378324e-04
4.4007767309e-01	1.013682e+00	2.340432e-04	2.161521e-05	2.330429e-04
4.4140877158e-01	1.013618e+00	2.335419e-04	2.134357e-05	2.325645e-04
4.4273987007e-01	1.013548e+00	2.298762e-04	2.161192e-05	2.288580e-04
4.4407096855e-01	1.013491e+00	2.260373e-04	2.123383e-05	2.250378e-04
4.4540206704e-01	1.013428e+00	2.237294e-04	2.050821e-05	2.227875e-04
4.4673316553e-01	1.013365e+00	2.213457e-04	2.226884e-05	2.202226e-04
4.4806426402e-01	1.013348e+00	2.293846e-04	2.124344e-05	2.283988e-04
4.4939536250e-01	1.013235e+00	2.177490e-04	1.983348e-05	2.168438e-04
4.5072646099e-01	1.013165e+00	2.178533e-04	2.125588e-05	2.168139e-04
4.5205755948e-01	1.013095e+00	2.150217e-04	2.170445e-05	2.139235e-04
4.5338865796e-01	1.013028e+00	2.132838e-04	2.295049e-05	2.120454e-04
4.5471975645e-01	1.012965e+00	2.092327e-04	3.202092e-05	2.067680e-04
4.5605085494e-01	1.012904e+00	2.121541e-04	2.231867e-05	2.109769e-04
4.5738195342e-01	1.012841e+00	2.055017e-04	2.022230e-05	2.045043e-04
4.5871305191e-01	1.012770e+00	2.040075e-04	2.643950e-05	2.022869e-04
4.6004415040e-01	1.012703e+00	2.009589e-04	2.001162e-05	1.999600e-04
4.6137524889e-01	1.012631e+00	1.988098e-04	2.088261e-05	1.977100e-04
4.6270634737e-01	1.012560e+00	1.979048e-04	2.140199e-05	1.967441e-04
4.6403744586e-01	1.012485e+00	1.979098e-04	2.020643e-05	1.968756e-04
4.6536854435e-01	1.012386e+00	2.058418e-04	2.244632e-05	2.046143e-04
4.6669964283e-01	1.012354e+00	1.896867e-04	2.170374e-05	1.884410e-04
4.6803074132e-01	1.012283e+00	1.889128e-04	2.338910e-05	1.874593e-04
4.6936183981e-01	1.012214e+00	1.890642e-04	2.366463e-05	1.875773e-04
4.7069293829e-01	1.012144e+00	1.858543e-04	1.986400e-05	1.847897e-04
4.7202403678e-01	1.012074e+00	1.968978e-04	1.801343e-05	1.960721e-04
4.7335513527e-01	1.012002e+00	1.824699e-04	1.913842e-05	1.814635e-04
4.7468623375e-01	1.011931e+00	1.775083e-04	2.037669e-05	1.763349e-04
4.7601733224e-01	1.011862e+00	1.750795e-04	2.070838e-05	1.738505e-04
4.7734843073e-01	1.011828e+00	1.980569e-04	2.185262e-05	1.968477e-04
4.7867952922e-01	1.011715e+00	1.775559e-04	2.063591e-05	1.763526e-04
4.8001062770e-01	1.011642e+00	1.729685e-04	2.123320e-05	1.716603e-04
4.8134172619e-01	1.011567e+00	1.732129e-04	2.310199e-05	1.716654e-04
4.8267282468e-01	1.011480e+00	1.721269e-04	2.338065e-05	1.705315e-04
4.8400392316e-01	1.011419e+00	1.699848e-04	2.148999e-05	1.686209e-04
4.8533502165e-01	1.011344e+00	1.681979e-04	2.013131e-05	1.669888e-04
4.8666612014e-01	1.011271e+00	1.806167e-04	2.001009e-05	1.795049e-04
4.8799721862e-01	1.011194e+00	1.666555e-04	2.097741e-05	1.653300e-04
4.8932831711e-01	1.011118e+00	1.642043e-04	2.002665e-05	1.629785e-04
4.9065941560e-01	1.011041e+00	1.637422e-04	2.033508e-05	1.624746e-04
4.9199051408e-01	1.010959e+00	1.633973e-04	2.046149e-05	1.621111e-04
4.9332161257e-01	1.010882e+00	1.625105e-04	1.981542e-05	1.612979e-04
4.9465271106e-01	1.010811e+00	1.506804e-04	2.038577e-05	1.492950e-04
4.9598380955e-01	1.010734e+00	1.591503e-04	2.142025e-05	1.577023e-04
4.9731490803e-01	1.010654e+00	1.584141e-04	2.253923e-05	1.568024e-04
4.9864600652e-01	1.010579e+00	1.595435e-04	2.025161e-05	1.582530e-04
4.9997710501e-01	1.010499e+00	1.527152e-04	1.933725e-05	1.514860e-04
5.0130820349e-01	1.010420e+00	1.536029e-04	1.969418e-05	1.523352e-04
5.0280944239e-01	1.010330e+00	1.530610e-04	2.025866e-05	1.517144e-04
5.0359008661e-01	1.010285e+00	1.512492e-04	2.140281e-05	1.497273e-04
5.0437073084e-01	1.010205e+00	1.658143e-04	1.921957e-05	1.646967e-04
5.0515137506e-01	1.010193e+00	1.501817e-04	1.869616e-05	1.490134e-04
5.0593201929e-01	1.010144e+00	1.496930e-04	1.956369e-05	1.484091e-04
5.0671266352e-01	1.010153e+00	1.617058e-04	1.979283e-05	1.604899e-04
5.0749330774e-01	1.010050e+00	1.481061e-04	1.977805e-05	1.467796e-04
5.0827395197e-01	1.010004e+00	1.473121e-04	1.902233e-05	1.460787e-04
5.0905459619e-01	1.009956e+00	1.483405e-04	2.029569e-05	1.469456e-04
5.0983524042e-01	1.009908e+00	1.456718e-04	1.865509e-05	1.444723e-04
5.1061588464e-01	1.009861e+00	1.438617e-04	1.982268e-05	1.424895e-04
5.1139652887e-01	1.009813e+00	1.730860e-04	1.981200e-05	1.719484e-04
5.1217717309e-01	1.009775e+00	1.412446e-04	1.953961e-05	1.398866e-04
5.1295781732e-01	1.009710e+00	1.479641e-04	2.064870e-05	1.465162e-04
5.1373846154e-01	1.009670e+00	1.504623e-04	1.878580e-05	1.492850e-04
5.1451910577e-01	1.009621e+00	1.432803e-04	1.865431e-05	1.420607e-04
5.1529975000e-01	1.009574e+00	1.430322e-04	1.967095e-05	1.416730e-04
5.1608039422e-01	1.009520e+00	1.447116e-04	1.924696e-05	1.434259e-04
5.1686103845e-01	1.009476e+00	1.417258e-04	1.868711e-05	1.404884e-04
5.1764168267e-01	1.009391e+00	1.540531e-04	1.764518e-05	1.530392e-04
5.1842232690e-01	1.009380e+00	1.409822e-04	1.785967e-05	1.398463e-04
5.1920297112e-01	1.009330e+00	1.405682e-04	2.245383e-05	1.387633e-04
5.1998361535e-01	1.009284e+00	1.403514e-04	1.926805e-05	1.390225e-04
5.2076425957e-01	1.009235e+00	1.395657e-04	1.961103e-05	1.381810e-04
5.2154490380e-01	1.009185e+00	1.391045e-04	2.238464e-05	1.372917e-04
5.2232554802e-01	1.009132e+00	1.401901e-04	1.957074e-05	1.388173e-04
5.2310619225e-01	1.009008e+00	1.829633e-04	1.793186e-05	1.820824e-04
5.2388683647e-01	1.009038e+00	1.362226e-04	1.866369e-05	1.349379e-04
5.2466748070e-01	1.008988e+00	1.372977e-04	2.079470e-05	1.357139e-04
5.2544812493e-01	1.008939e+00	1.359415e-04	1.975044e-05	1.344991e-04
5.2622876915e-01	1.008889e+00	1.296179e-04	1.872939e-05	1.282576e-04
5.2700941338e-01	1.008840e+00	1.357248e-04	1.857315e-05	1.344479e-04
5.2779005760e-01	1.008790e+00	1.334515e-04	1.939862e-05	1.320341e-04
5.2857070183e-01	1.008739e+00	1.380227e-04	2.364373e-05	1.359825e-04
5.2935134605e-01	1.008691e+00	1.342229e-04	1.901406e-05	1.328693e-04
5.3013199028e-01	1.008711e+00	1.244510e-04	1.902793e-05	1.229878e-04
5.3091263450e-01	1.008588e+00	1.297133e-04	1.798729e-05	1.284601e-04
5.3169327873e-01	1.008533e+00	1.348218e-04	1.843708e-05	1.335552e-04
5.3247392295e-01	1.008485e+00	1.335200e-04	1.978205e-05	1.320464e-04
5.3325456718e-01	1.008431e+00	1.781378e-04	3.186042e-05	1.752655e-04
5.3403521141e-01	1.008385e+00	1.318134e-04	1.807690e-05	1.305680e-04
5.3481585563e-01	1.008336e+00	1.299316e-04	1.808934e-05	1.286662e-04
5.3559649986e-01	1.008313e+00	1.219840e-04	1.871110e-05	1.205404e-04
5.3637714408e-01	1.008236e+00	1.293816e-04	1.840086e-05	1.280664e-04
5.3715778831e-01	1.008185e+00	1.290835e-04	1.887593e-05	1.276959e-04
5.3793843253e-01	1.008135e+00	1.275959e-04	1.862042e-05	1.262299e-04
5.3871907676e-01	1.008084e+00	1.279917e-04	1.878488e-05	1.266057e-04
5.3949972098e-01	1.008033e+00	1.272054e-04	2.177639e-05	1.253276e-04
5.4028036521e-01	1.007985e+00	1.263412e-04	1.857009e-05	1.249690e-04
5.4106100943e-01	1.007925e+00	1.283309e-04	1.788386e-05	1.270787e-04
5.4184165366e-01	1.007881e+00	1.270706e-04	2.686415e-05	1.241984e-04
5.4262229789e-01	1.007828e+00	1.256092e-04	1.867240e-05	1.242135e-04
5.4340294211e-01	1.007776e+00	1.255035e-04	1.931662e-05	1.240081e-04
5.4418358634e-01	1.007724e+00	1.240997e-04	1.840488e-05	1.227273e-04
5.4496423056e-01	1.007672e+00	1.271066e-04	1.852283e-05	1.257498e-04
5.4574487479e-01	1.007623e+00	1.343557e-04	1.855965e-05	1.330677e-04
5.4652551901e-01	1.007519e+00	1.478002e-04	1.859855e-05	1.466254e-04
5.4730616324e-01	1.007518e+00	1.223017e-04	1.853939e-05	1.208884e-04
5.4808680746e-01	1.007465e+00	1.142470e-04	1.850360e-05	1.127386e-04
5.4886745169e-01	1.007429e+00	1.168857e-04	1.868885e-05	1.153820e-04
5.4964809591e-01	1.007362e+00	1.212066e-04	1.852160e-05	1.197831e-04
5.5042874014e-01	1.007309e+00	1.202810e-04	1.839868e-05	1.188655e-04
5.5120938436e-01	1.007256e+00	1.200768e-04	1.823257e-05	1.186845e-04
5.5199002859e-01	1.007204e+00	1.192279e-04	1.857528e-05	1.177720e-04
5.5277067282e-01	1.007152e+00	1.189452e-04	1.790818e-05	1.175893e-04
5.5355131704e-01	1.007101e+00	1.171855e-04	1.820550e-05	1.157627e-04
5.5433196127e-01	1.007030e+00	1.325814e-04	1.816144e-05	1.313316e-04
5.5511260549e-01	1.006995e+00	1.179784e-04	1.827297e-05	1.165547e-04
5.5589324972e-01	1.006943e+00	1.168619e-04	1.823303e-05	1.154307e-04
5.5667389394e-01	1.006900e+00	1.171796e-04	2.874116e-05	1.136002e-04
5.5745453817e-01	1.006838e+00	1.166928e-04	1.902537e-05	1.151314e-04
5.5823518239e-01	1.006785e+00	1.166360e-04	1.867362e-05	1.151314e-04
5.5901582662e-01	1.006733e+00	1.165336e-04	1.805759e-05	1.151260e-04
5.5979647084e-01	1.006680e+00	1.168144e-04	1.803732e-05	1.154134e-04
5.6057711507e-01	1.006628e+00	1.106657e-04	1.816336e-05	1.091650e-04
5.6135775930e-01	1.006575e+00	1.156717e-04	1.861979e-05	1.141633e-04
5.6213840352e-01	1.006517e+00	1.176440e-04	1.838773e-05	1.161981e-04
5.6291904775e-01	1.006470e+00	1.112857e-04	1.795826e-05	1.098271e-04
5.6369969197e-01	1.006416e+00	1.141417e-04	1.730137e-05	1.128229e-04
5.6448033620e-01	1.006365e+00	1.138907e-04	1.746662e-05	1.125433e-04
5.6526098042e-01	1.006312e+00	1.139735e-04	1.799866e-05	1.125433e-04
5.6604162465e-01	1.006257e+00	1.134416e-04	1.790925e-05	1.120190e-04
5.6682226887e-01	1.006204e+00	1.137845e-04	1.927833e-05	1.121394e-04
5.6760291310e-01	1.006151e+00	1.155102e-04	1.792615e-05	1.141107e-04
5.6838355732e-01	1.006097e+00	1.128327e-04	2.071746e-05	1.109144e-04
5.6916420155e-01	1.006091e+00	1.099290e-04	1.812167e-05	1.084251e-04
5.6994484577e-01	1.005993e+00	1.115416e-04	1.826294e-05	1.100364e-04
5.7072549000e-01	1.005935e+00	1.112388e-04	1.902805e-05	1.095993e-04
5.7150613423e-01	1.005882e+00	1.108879e-04	1.902946e-05	1.092428e-04
5.7228677845e-01	1.005848e+00	1.076126e-04	1.772611e-05	1.061426e-04
5.7306742268e-01	1.005777e+00	1.100514e-04	1.780618e-05	1.086013e-04
5.7384806690e-01	1.005723e+00	1.108567e-04	1.825383e-05	1.093435e-04
5.7462871113e-01	1.005704e+00	1.077791e-04	1.806472e-05	1.062544e-04
5.7540935535e-01	1.005616e+00	1.094717e-04	1.819506e-05	1.079491e-04
5.7618999958e-01	1.005562e+00	1.094976e-04	1.774072e-05	1.080509e-04
5.7697064380e-01	1.005510e+00	1.090639e-04	1.754819e-05	1.076429e-04
5.7775128803e-01	1.005456e+00	1.099167e-04	1.859257e-05	1.083328e-04
5.7853193225e-01	1.005403e+00	1.087842e-04	1.699283e-05	1.074488e-04
5.7931257648e-01	1.005351e+00	1.092322e-04	1.751179e-05	1.078193e-04
5.8009322071e-01	1.005319e+00	1.075554e-04	1.920716e-05	1.058265e-04
5.8087386493e-01	1.005249e+00	1.077266e-04	1.763575e-05	1.062732e-04
5.8165450916e-01	1.005191e+00	1.086681e-04	1.727745e-05	1.072858e-04
5.8243515338e-01	1.005137e+00	1.070920e-04	1.728302e-05	1.056882e-04
5.8321579761e-01	1.005073e+00	1.098826e-04	1.758338e-05	1.084666e-04
5.8399644183e-01	1.005030e+00	1.076152e-04	1.720564e-05	1.062309e-04
5.8477708606e-01	1.004978e+00	1.073082e-04	1.788990e-05	1.058064e-04
5.8555773028e-01	1.004933e+00	1.067256e-04	1.720746e-05	1.053292e-04
5.8633837451e-01	1.004873e+00	1.072368e-04	1.702175e-05	1.058773e-04
5.8711901873e-01	1.004819e+00	1.088794e-04	1.722583e-05	1.075081e-04
5.8789966296e-01	1.004768e+00	1.089462e-04	1.703732e-05	1.076058e-04
5.8868030719e-01	1.004714e+00	1.092528e-04	1.912913e-05	1.075651e-04
5.8946095141e-01	1.004662e+00	1.087370e-04	1.690364e-05	1.074151e-04
5.9024159564e-01	1.004609e+00	1.086673e-04	1.689888e-05	1.073452e-04
5.9102223986e-01	1.004555e+00	1.097522e-04	2.285940e-05	1.073452e-04
5.9180288409e-01	1.004503e+00	1.086457e-04	1.746115e-05	1.072334e-04
5.9258352831e-01	1.004449e+00	1.082249e-04	2.065505e-05	1.062356e-04
5.9336417254e-01	1.004397e+00	1.075535e-04	1.716110e-05	1.061756e-04
5.9414481676e-01	1.004346e+00	1.097182e-04	1.760198e-05	1.082970e-04
5.9492546099e-01	1.004290e+00	1.088812e-04	1.982740e-05	1.070607e-04
5.9570610521e-01	1.004236e+00	1.082594e-04	1.612000e-05	1.070526e-04
5.9648674944e-01	1.004186e+00	1.083363e-04	1.668869e-05	1.070432e-04
5.9726739366e-01	1.004132e+00	1.082478e-04	1.626585e-05	1.070187e-04
5.9804803789e-01	1.004080e+00	1.085857e-04	1.699556e-05	1.072474e-04
5.9882868212e-01	1.004028e+00	1.074788e-04	1.692478e-05	1.061379e-04
5.9960932634e-01	1.003974e+00	1.084222e-04	1.649645e-05	1.071599e-04
6.0038997057e-01	1.003922e+00	1.083290e-04	1.652012e-05	1.070619e-04
6.0117061479e-01	1.003869e+00	1.083209e-04	1.646740e-05	1.070619e-04
6.0195125902e-01	1.003818e+00	1.072546e-04	1.632609e-05	1.060047e-04
6.0273190324e-01	1.003766e+00	1.073887e-04	1.628122e-05	1.061473e-04
6.0351254747e-01	1.003714e+00	1.074256e-04	1.634835e-05	1.061744e-04
6.0429319169e-01	1.003662e+00	1.085057e-04	1.634728e-05	1.072672e-04
6.0507383592e-01	1.003611e+00	1.076040e-04	1.585479e-05	1.064296e-04
6.0585448014e-01	1.003559e+00	1.086284e-04	1.631318e-05	1.073965e-04
6.0663512437e-01	1.003506e+00	1.085233e-04	1.622669e-05	1.073033e-04
6.0741576860e-01	1.003455e+00	1.087492e-04	1.653442e-05	1.074849e-04
6.0819641282e-01	1.003405e+00	1.092211e-04	1.822779e-05	1.076894e-04
6.0897705705e-01	1.003340e+00	1.083203e-04	1.656176e-05	1.070467e-04
6.0975770127e-01	1.003302e+00	1.089519e-04	1.600860e-05	1.077694e-04
6.1053834550e-01	1.003250e+00	1.099968e-04	1.619540e-05	1.087980e-04
6.1131898972e-01	1.003200e+00	1.103790e-04	1.595362e-05	1.092200e-04
6.1209963395e-01	1.003148e+00	1.107021e-04	1.805428e-05	1.092200e-04
6.1288027817e-01	1.003096e+00	1.103901e-04	1.581027e-05	1.092520e-04
6.1366092240e-01	1.003045e+00	1.105341e-04	1.577319e-05	1.094029e-04
6.1444156662e-01	1.002991e+00	1.098234e-04	1.584839e-05	1.086738e-04
6.1522221085e-01	1.002944e+00	1.106881e-04	1.574358e-05	1.095628e-04
6.1600285507e-01	1.002894e+00	1.110282e-04	1.572440e-05	1.099091e-04
6.1678349930e-01	1.002844e+00	1.118403e-04	1.559667e-05	1.107475e-04
6.1756414353e-01	1.002793e+00	1.120642e-04	2.119291e-05	1.100420e-04
6.1834478775e-01	1.002743e+00	1.128043e-04	2.325542e-05	1.103812e-04
6.1912543198e-01	1.002693e+00	1.206206e-04	1.610396e-05	1.195408e-04
6.1990607620e-01	1.002658e+00	1.150482e-04	1.552697e-05	1.139956e-04
6.2068672043e-01	1.002592e+00	1.108773e-04	1.560537e-05	1.097736e-04
6.2146736465e-01	1.002543e+00	1.144263e-04	1.540689e-05	1.133843e-04
6.2224800888e-01	1.002473e+00	1.104988e-04	2.172503e-05	1.083421e-04
6.2302865310e-01	1.002444e+00	1.112030e-04	1.636609e-05	1.099920e-04
6.2380929733e-01	1.002394e+00	1.125246e-04	1.570166e-05	1.114237e-04
6.2458994155e-01	1.002345e+00	1.127580e-04	1.516996e-05	1.117329e-04
6.2537058578e-01	1.002336e+00	1.287055e-04	1.502828e-05	1.278251e-04
6.2615123001e-01	1.002247e+00	1.140900e-04	1.518279e-05	1.130752e-04
6.2693187423e-01	1.002197e+00	1.143615e-04	1.528241e-05	1.133358e-04
6.2771251846e-01	1.002150e+00	1.147230e-04	1.598011e-05	1.136046e-04
6.2849316268e-01	1.002100e+00	1.156212e-04	1.504180e-05	1.146386e-04
6.2927380691e-01	1.002051e+00	1.150101e-04	1.553467e-05	1.139561e-04
6.3005445113e-01	1.002003e+00	1.174260e-04	2.380380e-05	1.149880e-04
6.3083509536e-01	1.001954e+00	1.163672e-04	1.833888e-05	1.149130e-04
6.3161573958e-01	1.001906e+00	1.209417e-04	3.683604e-05	1.151955e-04
6.3239638381e-01	1.001858e+00	1.163000e-04	1.598998e-05	1.151955e-04
6.3317702803e-01	1.001837e+00	1.270779e-04	1.753708e-05	1.258620e-04
6.3395767226e-01	1.001762e+00	1.149972e-04	1.490319e-05	1.140274e-04
6.3473831649e-01	1.001715e+00	1.174761e-04	1.521982e-05	1.164861e-04
6.3551896071e-01	1.001671e+00	1.188130e-04	1.464719e-05	1.179067e-04
6.3629960494e-01	1.001652e+00	1.316974e-04	1.493989e-05	1.308472e-04
6.3708024916e-01	1.001572e+00	1.187542e-04	1.471590e-05	1.178389e-04
6.3786089339e-01	1.001524e+00	1.189200e-04	1.475504e-05	1.180011e-04
6.3864153761e-01	1.001477e+00	1.436828e-04	3.302255e-05	1.398365e-04
6.3942218184e-01	1.001429e+00	1.187284e-04	1.508083e-05	1.177667e-04
6.4092342073e-01	1.001338e+00	1.201736e-04	1.458370e-05	1.192854e-04
6.4206436229e-01	1.001270e+00	1.199165e-04	1.445607e-05	1.190420e-04
6.4320530385e-01	1.001203e+00	1.204174e-04	1.513621e-05	1.194623e-04
6.4434624541e-01	1.001137e+00	1.205897e-04	1.424343e-05	1.197456e-04
6.4548718697e-01	1.001092e+00	1.308951e-04	1.695695e-05	1.297921e-04
6.4662812853e-01	1.001000e+00	1.520475e-04	1.429795e-05	1.513737e-04
6.4776907009e-01	1.000935e+00	1.223413e-04	1.422646e-05	1.215113e-04
6.4891001165e-01	1.000869e+00	1.241127e-04	2.397847e-05	1.217744e-04
6.5005095321e-01	1.000803e+00	1.181636e-04	1.409419e-05	1.173201e-04
6.5119189477e-01	1.000665e+00	1.181859e-04	1.933032e-05	1.165944e-04
6.5233283634e-01	1.000672e+00	1.234410e-04	1.391721e-05	1.226540e-04
6.5347377790e-01	1.000606e+00	1.411070e-04	1.389866e-05	1.404208e-04
6.5461471946e-01	1.000542e+00	1.257647e-04	1.395536e-05	1.249880e-04
6.5575566102e-01	1.000478e+00	1.263318e-04	1.372898e-05	1.255836e-04
6.5689660258e-01	1.000414e+00	1.254263e-04	1.369315e-05	1.246766e-04
6.5803754414e-01	1.000350e+00	1.252354e-04	1.378027e-05	1.244749e-04
6.5917848570e-01	1.000284e+00	1.254595e-04	1.399385e-05	1.246766e-04
6.6031942726e-01	1.000187e+00	1.172194e-04	1.517825e-05	1.162325e-04
6.6146036882e-01	1.000159e+00	1.187982e-04	1.360178e-05	1.180169e-04
6.6260131038e-01	1.000097e+00	1.266904e-04	1.358584e-05	1.259599e-04
6.6374225194e-01	1.000034e+00	1.271703e-04	1.351072e-05	1.264506e-04
6.6488319350e-01	9.999579e-01	1.226522e-04	1.348851e-05	1.219082e-04
6.6602413506e-01	9.999105e-01	1.278551e-04	1.360686e-05	1.271290e-04
6.6716507662e-01	9.998451e-01	1.269204e-04	1.341273e-05	1.262097e-04
6.6830601818e-01	9.997896e-01	1.165376e-04	1.355256e-05	1.157468e-04
6.6944695974e-01	9.997346e-01	1.329824e-04	1.316073e-05	1.323296e-04
6.7058790130e-01	9.996661e-01	1.299110e-04	1.355208e-05	1.292022e-04
6.7172884286e-01	9.996061e-01	1.307766e-04	1.357792e-05	1.300698e-04
6.7286978442e-01	9.995456e-01	1.305634e-04	1.352226e-05	1.298613e-04
6.7401072598e-01	9.994855e-01	1.308762e-04	1.325896e-05	1.302028e-04
6.7515166754e-01	9.994256e-01	1.312791e-04	1.318035e-05	1.306158e-04
6.7629260910e-01	9.993663e-01	1.385790e-04	1.334534e-05	1.379350e-04
6.7743355066e-01	9.993072e-01	1.318638e-04	1.389578e-05	1.311296e-04
6.7857449222e-01	9.992488e-01	1.323303e-04	1.320541e-05	1.316698e-04
6.7971543378e-01	9.991908e-01	1.329933e-04	1.308645e-05	1.323479e-04
6.8085637534e-01	9.991328e-01	1.332553e-04	1.293675e-05	1.326258e-04
6.8199731690e-01	9.990752e-01	1.382859e-04	1.295744e-05	1.376775e-04
6.8313825846e-01	9.990178e-01	1.338815e-04	1.291710e-05	1.332569e-04
6.8427920002e-01	9.989610e-01	1.341178e-04	1.282049e-05	1.335037e-04
6.8542014158e-01	9.989033e-01	1.346797e-04	1.311274e-05	1.340399e-04
6.8656108314e-01	9.988472e-01	1.349350e-04	1.332904e-05	1.342751e-04
6.8770202470e-01	9.988077e-01	1.454544e-04	1.370865e-05	1.448069e-04
6.8884296626e-01	9.987354e-01	1.352146e-04	1.274430e-05	1.346126e-04
6.8998390782e-01	9.986805e-01	1.357535e-04	1.266709e-05	1.351612e-04
6.9112484938e-01	9.986249e-01	1.361533e-04	1.283014e-05	1.355474e-04
6.9226579094e-01	9.985688e-01	1.552382e-04	1.284939e-05	1.547055e-04
6.9340673250e-01	9.985158e-01	1.355755e-04	1.259217e-05	1.349894e-04
6.9454767406e-01	9.984614e-01	1.364160e-04	1.283219e-05	1.358111e-04
6.9568861562e-01	9.984077e-01	1.368864e-04	1.275094e-05	1.362913e-04
6.9682955718e-01	9.983535e-01	1.370581e-04	1.275575e-05	1.364632e-04
6.9797049874e-01	9.983000e-01	1.377901e-04	1.249392e-05	1.372225e-04
6.9997215060e-01	9.982066e-01	1.418580e-04	1.823944e-05	1.406806e-04
7.0095296002e-01	9.981614e-01	1.412585e-04	3.072353e-05	1.378769e-04
7.0193376943e-01	9.981153e-01	1.351472e-04	1.285016e-05	1.345349e-04
7.0291457884e-01	9.980623e-01	1.295140e-04	1.367169e-05	1.287904e-04
7.0389538825e-01	9.980267e-01	1.304779e-04	1.347019e-05	1.297807e-04
7.0487619766e-01	9.979818e-01	1.387917e-04	1.274612e-05	1.382052e-04
7.0585700707e-01	9.979387e-01	1.269809e-04	1.227218e-05	1.263865e-04
7.0683781648e-01	9.978938e-01	1.379466e-04	1.271754e-05	1.373591e-04
7.0781862590e-01	9.978735e-01	1.304930e-04	1.307986e-05	1.298358e-04
7.0879943531e-01	9.978057e-01	1.390664e-04	1.237346e-05	1.385148e-04
7.0978024472e-01	9.977952e-01	1.571895e-04	1.276482e-05	1.566704e-04
7.1076105413e-01	9.977196e-01	1.398240e-04	1.287705e-05	1.392298e-04
7.1174186354e-01	9.976765e-01	1.218545e-04	1.280390e-05	1.211799e-04
7.1272267295e-01	9.976333e-01	1.383152e-04	1.286306e-05	1.377158e-04
7.1370348236e-01	9.975858e-01	1.364987e-04	1.285476e-05	1.358921e-04
7.1468429178e-01	9.975485e-01	1.401323e-04	1.287312e-05	1.395398e-04
7.1566510119e-01	9.975063e-01	1.400967e-04	1.575426e-05	1.392081e-04
7.1664591060e-01	9.974846e-01	1.505752e-04	1.296839e-05	1.500157e-04
7.1762672001e-01	9.973638e-01	1.230021e-04	1.307156e-05	1.223055e-04
7.1860752942e-01	9.973809e-01	1.404830e-04	1.294463e-05	1.398854e-04
7.1958833883e-01	9.973395e-01	1.408615e-04	1.312960e-05	1.402483e-04
7.2056914824e-01	9.972980e-01	1.406495e-04	1.281054e-05	1.400649e-04
7.2154995766e-01	9.972566e-01	1.405314e-04	1.309466e-05	1.399200e-04
7.2253076707e-01	9.972154e-01	1.410340e-04	1.252441e-05	1.404768e-04
7.2351157648e-01	9.971740e-01	1.407530e-04	1.309934e-05	1.401422e-04
7.2449238589e-01	9.971122e-01	1.321890e-04	1.317293e-05	1.315310e-04
7.2547319530e-01	9.970942e-01	1.422890e-04	1.548659e-05	1.414437e-04
7.2645400471e-01	9.970542e-01	1.418807e-04	1.345877e-05	1.412409e-04
7.2743481412e-01	9.970170e-01	1.435261e-04	1.324132e-05	1.429140e-04
7.2841562354e-01	9.969744e-01	1.424375e-04	1.724730e-05	1.413895e-04
7.2939643295e-01	9.969336e-01	1.429365e-04	1.389448e-05	1.422596e-04
7.3037724236e-01	9.969436e-01	1.719097e-04	1.350975e-05	1.713780e-04
7.3135805177e-01	9.968474e-01	1.394007e-04	1.211848e-05	1.388730e-04
7.3233886118e-01	9.968157e-01	1.428974e-04	1.297999e-05	1.423066e-04
7.3331967059e-01	9.967767e-01	1.432740e-04	1.324889e-05	1.426601e-04
7.3430048000e-01	9.967378e-01	1.431060e-04	1.321323e-05	1.424947e-04
7.3528128942e-01	9.966993e-01	1.434994e-04	1.324113e-05	1.428872e-04
7.3626209883e-01	9.966634e-01	1.441288e-04	1.334694e-05	1.435094e-04
7.3724290824e-01	9.967103e-01	1.993081e-04	2.051989e-05	1.982490e-04
7.3822371765e-01	9.965928e-01	1.465351e-04	1.770627e-05	1.454614e-04
7.3920452706e-01	9.965469e-01	1.424478e-04	1.777534e-05	1.413344e-04
7.4018533647e-01	9.965147e-01	1.435461e-04	1.388793e-05	1.428727e-04
7.4116614588e-01	9.964724e-01	1.418645e-04	1.404567e-05	1.411674e-04
7.4214695530e-01	9.964355e-01	1.424583e-04	1.470370e-05	1.416974e-04
7.4312776471e-01	9.963983e-01	1.425583e-04	1.413621e-05	1.418557e-04
7.4410857412e-01	9.963616e-01	1.427966e-04	1.474373e-05	1.420334e-04
7.4508938353e-01	9.963245e-01	1.431403e-04	1.466708e-05	1.423869e-04
7.4607019294e-01	9.962878e-01	1.429806e-04	1.416086e-05	1.422776e-04
7.4705100235e-01	9.962301e-01	1.340819e-04	1.210668e-05	1.335342e-04
7.4803181176e-01	9.962156e-01	1.434814e-04	1.569643e-05	1.426202e-04
7.4901262118e-01	9.961792e-01	1.437176e-04	1.566988e-05	1.428607e-04
7.4999343059e-01	9.961437e-01	1.438794e-04	1.540455e-05	1.430524e-04
7.5097424000e-01	9.961071e-01	1.443126e-04	1.989502e-05	1.429347e-04
7.5195504941e-01	9.961075e-01	1.637714e-04	1.401605e-05	1.631705e-04
7.5293585882e-01	9.960356e-01	1.465907e-04	1.251059e-05	1.460559e-04
7.5391666823e-01	9.959990e-01	1.433690e-04	1.513691e-05	1.425676e-04
7.5489747764e-01	9.959649e-01	1.417787e-04	2.368319e-05	1.397866e-04
7.5587828706e-01	9.959341e-01	1.460525e-04	1.525494e-05	1.452536e-04
7.5685909647e-01	9.958942e-01	1.427510e-04	1.537580e-05	1.419205e-04
7.5783990588e-01	9.958598e-01	1.444760e-04	1.609829e-05	1.435763e-04
7.5882071529e-01	9.958253e-01	1.432143e-04	1.613001e-05	1.423030e-04
7.5980152470e-01	9.957423e-01	1.284922e-04	1.612709e-05	1.274762e-04
7.6078233411e-01	9.957563e-01	1.440512e-04	1.635901e-05	1.431193e-04
7.6176314352e-01	9.957221e-01	1.445831e-04	1.607956e-05	1.436862e-04
7.6274395294e-01	9.956855e-01	1.432432e-04	1.658881e-05	1.422794e-04
7.6372476235e-01	9.956543e-01	1.443156e-04	1.686156e-05	1.433272e-04
7.6470557176e-01	9.956232e-01	1.459135e-04	1.684794e-05	1.449376e-04
7.6568638117e-01	9.955865e-01	1.445170e-04	1.707910e-05	1.435043e-04
7.6666719058e-01	9.955406e-01	1.398334e-04	2.235548e-05	1.380348e-04
7.6764799999e-01	9.955203e-01	1.445308e-04	1.756032e-05	1.434601e-04
7.6862880940e-01	9.954872e-01	1.445621e-04	1.714681e-05	1.435416e-04
7.6960961882e-01	9.954561e-01	1.447078e-04	1.742652e-05	1.436547e-04
7.7059042823e-01	9.954234e-01	1.452999e-04	1.752717e-05	1.442389e-04
7.7157123764e-01	9.953907e-01	1.454447e-04	1.765352e-05	1.443694e-04
7.7255204705e-01	9.954156e-01	1.790351e-04	1.668887e-05	1.782556e-04
7.7353285646e-01	9.953089e-01	1.388146e-04	1.767121e-05	1.376852e-04
7.7451366587e-01	9.952945e-01	1.464875e-04	1.815353e-05	1.453583e-04
7.7549447528e-01	9.952615e-01	1.459367e-04	1.800028e-05	1.448224e-04
7.7647528470e-01	9.952302e-01	1.449711e-04	1.808501e-05	1.438386e-04
7.7745609411e-01	9.951988e-01	1.451386e-04	1.857716e-05	1.439448e-04
7.7843690352e-01	9.951675e-01	1.477091e-04	1.812711e-05	1.465926e-04
7.7941771293e-01	9.952277e-01	2.038887e-04	2.016480e-05	2.028891e-04
7.8039852234e-01	9.951147e-01	1.469057e-04	1.861362e-05	1.457217e-04
7.8137933175e-01	9.950725e-01	1.450916e-04	2.002552e-05	1.437030e-04
7.8236014116e-01	9.950418e-01	1.447393e-04	1.990320e-05	1.433643e-04
7.8334095058e-01	9.950119e-01	1.458546e-04	2.384251e-05	1.438927e-04
7.8432175999e-01	9.949826e-01	1.463343e-04	2.600284e-05	1.440055e-04
7.8530256940e-01	9.949491e-01	1.460655e-04	1.888667e-05	1.448393e-04
7.8628337881e-01	9.949169e-01	1.453123e-04	2.018994e-05	1.439028e-04
7.8726418822e-01	9.948956e-01	1.488086e-04	2.135927e-05	1.472677e-04
7.8824499763e-01	9.948579e-01	1.427362e-04	2.280375e-05	1.409028e-04
7.8922580704e-01	9.948286e-01	1.453392e-04	2.397005e-05	1.433489e-04
7.9020661646e-01	9.947963e-01	1.455475e-04	2.070605e-05	1.440671e-04
7.9118742587e-01	9.947655e-01	1.447040e-04	2.049910e-05	1.432446e-04
7.9216823528e-01	9.947364e-01	1.465442e-04	1.987440e-05	1.451903e-04
7.9314904469e-01	9.947069e-01	1.446396e-04	2.106460e-05	1.430975e-04
7.9412985410e-01	9.947217e-01	1.695954e-04	2.148280e-05	1.682293e-04
7.9511066351e-01	9.946489e-01	1.450931e-04	2.119748e-05	1.435363e-04
7.9609147292e-01	9.946198e-01	1.457799e-04	2.289196e-05	1.439713e-04
7.9707228234e-01	9.945901e-01	1.462717e-04	2.695493e-05	1.437666e-04
7.9805309175e-01	9.945612e-01	1.464375e-04	2.621707e-05	1.440715e-04
7.9826917007e-01	9.945546e-01	1.457972e-04	2.305753e-05	1.439624e-04
8.0134530864e-01	9.944654e-01	1.496653e-04	3.945736e-05	1.443705e-04
8.0442144722e-01	9.943770e-01	1.473710e-04	2.550852e-05	1.451466e-04
8.0749758580e-01	9.942399e-01	1.341429e-04	2.376417e-05	1.320211e-04
8.1057372438e-01	9.942015e-01	1.459618e-04	2.499365e-05	1.438060e-04
8.1364986296e-01	9.941176e-01	1.463512e-04	2.717932e-05	1.438053e-04
8.1672600154e-01	9.940333e-01	1.471795e-04	2.869248e-05	1.443556e-04
8.1980214012e-01	9.939530e-01	1.820995e-04	2.730581e-05	1.800406e-04
8.2287827869e-01	9.938680e-01	1.475148e-04	2.743619e-05	1.449410e-04
8.2595441727e-01	9.937875e-01	1.477954e-04	3.027784e-05	1.446607e-04
8.2903055585e-01	9.937064e-01	1.461290e-04	2.889866e-05	1.432429e-04
8.3210669443e-01	9.936282e-01	1.384558e-04	3.475125e-05	1.340237e-04
8.3518283301e-01	9.935509e-01	1.483401e-04	3.124525e-05	1.450121e-04
8.3825897159e-01	9.934734e-01	1.456040e-04	3.405550e-05	1.415653e-04
8.4133511017e-01	9.934003e-01	1.496685e-04	2.827643e-05	1.469731e-04
8.4441124874e-01	9.933222e-01	1.435863e-04	4.142889e-05	1.374797e-04
8.4748738732e-01	9.932452e-01	1.499065e-04	2.954465e-05	1.469662e-04
8.5056352590e-01	9.931683e-01	1.474717e-04	3.552961e-05	1.431277e-04
8.5363966448e-01	9.930949e-01	1.512938e-04	3.974092e-05	1.459811e-04
8.5671580306e-01	9.930265e-01	1.529198e-04	4.276199e-05	1.468192e-04
8.5979194164e-01	9.929572e-01	1.535953e-04	4.491828e-05	1.468804e-04
8.6286808022e-01	9.928894e-01	1.589360e-04	5.705954e-05	1.483403e-04
8.6594421879e-01	9.928216e-01	1.763428e-04	4.420916e-05	1.707113e-04
8.6902035737e-01	9.927552e-01	1.531391e-04	4.133902e-05	1.474540e-04
8.7209649595e-01	9.926908e-01	1.550806e-04	3.875442e-05	1.501602e-04
8.7517263453e-01	9.926394e-01	1.590732e-04	4.392078e-05	1.528897e-04
8.7824877311e-01	9.925619e-01	1.805420e-04	5.140096e-05	1.730704e-04
8.8132491169e-01	9.925031e-01	1.536771e-04	4.379789e-05	1.473038e-04
8.8440105027e-01	9.924369e-01	1.508515e-04	2.956113e-05	1.479267e-04
8.8747718884e-01	9.923746e-01	1.608953e-04	6.405161e-05	1.475964e-04
8.9055332742e-01	9.923165e-01	1.496181e-04	3.429328e-05	1.456350e-04
8.9362946600e-01	9.922562e-01	1.618433e-04	6.652883e-05	1.475370e-04
8.9670560458e-01	9.921981e-01	1.587023e-04	5.933997e-05	1.471909e-04
8.9978174316e-01	9.921404e-01	1.567811e-04	4.870692e-05	1.490233e-04
9.0285788174e-01	9.920486e-01	1.507099e-04	4.966517e-05	1.422914e-04
9.0593402031e-01	9.920281e-01	1.568457e-04	4.897485e-05	1.490035e-04
9.0901015889e-01	9.919712e-01	1.548438e-04	4.179295e-05	1.490971e-04
9.1208629747e-01	9.919164e-01	1.731821e-04	8.484660e-05	1.509738e-04
9.1516243605e-01	9.918670e-01	1.622921e-04	5.146219e-05	1.539168e-04
9.1823867471e-01	9.918110e-01	1.629824e-04	4.672897e-05	1.561398e-04
9.2131481329e-01	9.917596e-01	1.604423e-04	4.924405e-05	1.526983e-04
9.2439095187e-01	9.917060e-01	1.633015e-04	4.084133e-05	1.581118e-04
9.2746709045e-01	9.916569e-01	1.691138e-04	4.857974e-05	1.619861e-04
9.3054322903e-01	9.916071e-01	1.717808e-04	4.752745e-05	1.650751e-04
9.3361936760e-01	9.916320e-01	2.070294e-04	4.802322e-05	2.013826e-04
9.3669550618e-01	9.915105e-01	1.837601e-04	6.603753e-05	1.714842e-04
9.3977164476e-01	9.914606e-01	1.809709e-04	4.468915e-05	1.753664e-04
9.4284778334e-01	9.914208e-01	1.875729e-04	4.486834e-05	1.821275e-04
9.4592392192e-01	9.913675e-01	1.881307e-04	4.891451e-05	1.816605e-04
9.4900006050e-01	9.913204e-01	1.902632e-04	4.478959e-05	1.849161e-04
9.5207619908e-01	9.912732e-01	1.920416e-04	4.478779e-05	1.867459e-04
9.5515233765e-01	9.912300e-01	1.965584e-04	4.425189e-05	1.915124e-04
9.5822847623e-01	9.911872e-01	2.006238e-04	4.539731e-05	1.954201e-04
9.6130461481e-01	9.911422e-01	2.027834e-04	4.308904e-05	1.981526e-04
9.6438075339e-01	9.910959e-01	2.094256e-04	6.554786e-05	1.989034e-04
9.6745689197e-01	9.910558e-01	2.158937e-04	4.506453e-05	2.111381e-04
9.7053303055e-01	9.910115e-01	2.132386e-04	6.032860e-05	2.045267e-04
9.7360916913e-01	9.909729e-01	2.114394e-04	4.639741e-05	2.062860e-04
9.7668530770e-01	9.909432e-01	2.229697e-04	4.170634e-05	2.190344e-04
9.7976144628e-01	9.909649e-01	2.470924e-04	5.240189e-05	2.414719e-04
9.8283758486e-01	9.908520e-01	2.221990e-04	4.339241e-05	2.179209e-04
9.8591372344e-01	9.908145e-01	2.250310e-04	4.327220e-05	2.208313e-04
9.8898986202e-01	9.907768e-01	2.286806e-04	4.289948e-05	2.246207e-04
9.9206600060e-01	9.907371e-01	2.280022e-04	3.782812e-05	2.248422e-04
9.9514213918e-01	9.906967e-01	2.362652e-04	6.332032e-05	2.276221e-04
9.9821827775e-01	9.906289e-01	2.298325e-04	4.478143e-05	2.254276e-04
1.0198080947e+00	9.904112e-01	2.493736e-04	4.479607e-05	2.453172e-04
1.0413989125e+00	9.901695e-01	2.529989e-04	4.606650e-05	2.487697e-04
1.0629887295e+00	9.899590e-01	2.576869e-04	6.238035e-05	2.500225e-04
1.0845785464e+00	9.897555e-01	2.502008e-04	4.793295e-05	2.455665e-04
1.1061693642e+00	9.895632e-01	2.393799e-04	5.205679e-05	2.336510e-04
1.1277591812e+00	9.893892e-01	2.290663e-04	5.579344e-05	2.221676e-04
1.1493489981e+00	9.892163e-01	2.061778e-04	6.025190e-05	1.971776e-04
1.1709398159e+00	9.890483e-01	1.859128e-04	6.237494e-05	1.751369e-04
1.1925296329e+00	9.888902e-01	1.660493e-04	6.636854e-05	1.522090e-04
1.2141194499e+00	9.887367e-01	1.519932e-04	7.306358e-05	1.332804e-04
1.2357092668e+00	9.885896e-01	1.444371e-04	7.540831e-05	1.231895e-04
1.2573000846e+00	9.884496e-01	1.492268e-04	8.404971e-05	1.233057e-04
1.2788899016e+00	9.882932e-01	1.512135e-04	8.802428e-05	1.229523e-04
1.3004797185e+00	9.881562e-01	1.613960e-04	9.942925e-05	1.271318e-04
1.3220705363e+00	9.880130e-01	1.670292e-04	1.066730e-04	1.285287e-04
1.3436603533e+00	9.878760e-01	1.711584e-04	1.078435e-04	1.329096e-04
1.3652501702e+00	9.877413e-01	1.749563e-04	1.097190e-04	1.362771e-04
1.3868409880e+00	9.876010e-01	1.823033e-04	1.134936e-04	1.426664e-04
1.4084308050e+00	9.874428e-01	1.983552e-04	1.266197e-04	1.526835e-04
1.4300206220e+00	9.873066e-01	2.030321e-04	1.339938e-04	1.525375e-04
1.4516114398e+00	9.871496e-01	2.039139e-04	1.368165e-04	1.512022e-04
1.4732012567e+00	9.869767e-01	2.108178e-04	1.368602e-04	1.603541e-04
1.4947910737e+00	9.868027e-01	2.213523e-04	1.477429e-04	1.648298e-04
1.5163818915e+00	9.866101e-01	2.215666e-04	1.430317e-04	1.692150e-04
1.5379717084e+00	9.864079e-01	2.416622e-04	1.540213e-04	1.862205e-04
1.5595615254e+00	9.861895e-01	2.760701e-04	1.636913e-04	2.223058e-04
1.5811513424e+00	9.859521e-01	3.198688e-04	1.812581e-04	2.635556e-04
1.6027421601e+00	9.856917e-01	3.594652e-04	1.812766e-04	3.104094e-04
1.6243319771e+00	9.854160e-01	3.970782e-04	1.725613e-04	3.576223e-04
1.6459217941e+00	9.851116e-01	4.521836e-04	1.913348e-04	4.097085e-04
1.6675126119e+00	9.847792e-01	4.983693e-04	1.877340e-04	4.616578e-04
1.6891024288e+00	9.844223e-01	5.599121e-04	2.121044e-04	5.181827e-04
1.7106922458e+00	9.840279e-01	6.170533e-04	2.284688e-04	5.731987e-04
1.7322830636e+00	9.836030e-01	6.918908e-04	2.684741e-04	6.376790e-04
1.7538728805e+00	9.831493e-01	7.264355e-04	2.467712e-04	6.832368e-04
1.7754626975e+00	9.826088e-01	7.626727e-04	2.428678e-04	7.229695e-04
1.7970535153e+00	9.821111e-01	8.478243e-04	2.883606e-04	7.972793e-04
1.8186433322e+00	9.815623e-01	8.966330e-04	3.029505e-04	8.439027e-04
1.8402331492e+00	9.809333e-01	9.397440e-04	3.030544e-04	8.895374e-04
1.8618239670e+00	9.802758e-01	1.005088e-03	3.408279e-04	9.455363e-04
1.8834137840e+00	9.795524e-01	1.058224e-03	4.011789e-04	9.792307e-04
1.9050036009e+00	9.787693e-01	1.130560e-03	4.328215e-04	1.044429e-03
1.9265944187e+00	9.779252e-01	1.193516e-03	4.894476e-04	1.088541e-03
1.9481842357e+00	9.770139e-01	1.255260e-03	5.261250e-04	1.139680e-03
1.9697740526e+00	9.760131e-01	1.351362e-03	6.402832e-04	1.190049e-03
1.9913638696e+00	9.749264e-01	1.386890e-03	6.240551e-04	1.238556e-03
2.0129546874e+00	9.737330e-01	1.470178e-03	6.895827e-04	1.298422e-03
2.0345445043e+00	9.724373e-01	1.538036e-03	7.054990e-04	1.366684e-03
2.0561343213e+00	9.710942e-01	1.598884e-03	8.266884e-04	1.368582e-03
2.0777251391e+00	9.694514e-01	1.718318e-03	8.820649e-04	1.474645e-03
2.0993149561e+00	9.677257e-01	1.845727e-03	9.989766e-04	1.552016e-03
2.1209047730e+00	9.658293e-01	1.952619e-03	1.071004e-03	1.632688e-03
2.1424955908e+00	9.637370e-01	2.103052e-03	1.177646e-03	1.742405e-03
2.1640854078e+00	9.613460e-01	2.307109e-03	1.311386e-03	1.898163e-03
2.1856752247e+00	9.588667e-01	2.496969e-03	1.495342e-03	1.999702e-03
2.2072660425e+00	9.560527e-01	2.725439e-03	1.650624e-03	2.168746e-03
2.2288558595e+00	9.529862e-01	3.075604e-03	1.911119e-03	2.409765e-03
2.2382416051e+00	9.515486e-01	3.241477e-03	2.044761e-03	2.515179e-03
2.2490171643e+00	9.498733e-01	3.485870e-03	2.228361e-03	2.680615e-03
2.2504456765e+00	9.496353e-01	3.580710e-03	2.322600e-03	2.725254e-03
2.2597927234e+00	9.481102e-01	3.738276e-03	2.414564e-03	2.853872e-03
2.2705682826e+00	9.463104e-01	4.047165e-03	2.654221e-03	3.055266e-03
2.2720364942e+00	9.460351e-01	4.093759e-03	2.684365e-03	3.090800e-03
2.2813438418e+00	9.443801e-01	4.397008e-03	2.895308e-03	3.309210e-03
2.2921194009e+00	9.425183e-01	4.840702e-03	3.267743e-03	3.571309e-03
2.2936263112e+00	9.422188e-01	4.853047e-03	3.240830e-03	3.612352e-03
2.3028949601e+00	9.405984e-01	5.118590e-03	3.328829e-03	3.888297e-03
2.3136705194e+00	9.386713e-01	5.752021e-03	3.890719e-03	4.236514e-03
2.3152161282e+00	9.384067e-01	5.808109e-03	3.920860e-03	4.284972e-03
2.3244460785e+00	9.367431e-01	6.289058e-03	4.275112e-03	4.612556e-03
2.3352216377e+00	9.348992e-01	6.889029e-03	4.718350e-03	5.019551e-03
2.3368069460e+00	9.346304e-01	6.986343e-03	4.797386e-03	5.078787e-03
2.3459971969e+00	9.331272e-01	7.522930e-03	5.194669e-03	5.441498e-03
2.3567727560e+00	9.314707e-01	8.176731e-03	5.695551e-03	5.866824e-03
2.3583967629e+00	9.312345e-01	8.270191e-03	5.768854e-03	5.925908e-03
2.3675483152e+00	9.299641e-01	8.787279e-03	6.178208e-03	6.248682e-03
2.3783238744e+00	9.286991e-01	9.457328e-03	6.744471e-03	6.629719e-03
2.3799865799e+00	9.285195e-01	9.556610e-03	6.831355e-03	6.682918e-03
2.3890994335e+00	9.276548e-01	1.003038e-02	7.266802e-03	6.913906e-03
2.3998749928e+00	9.269213e-01	1.048572e-02	7.712878e-03	7.103654e-03
2.4015763968e+00	9.268354e-01	1.058250e-02	7.825810e-03	7.123625e-03
2.4106505520e+00	9.265169e-01	1.088421e-02	8.196653e-03	7.161074e-03
2.4214261111e+00	9.264623e-01	1.108390e-02	8.550348e-03	7.052977e-03
2.4231672146e+00	9.264917e-01	1.110623e-02	8.606164e-03	7.020130e-03
2.4322016703e+00	9.267814e-01	1.111516e-02	8.815111e-03	6.770575e-03
2.4429772295e+00	9.274666e-01	1.094813e-02	8.963657e-03	6.286051e-03
2.4447570316e+00	9.276149e-01	1.089795e-02	8.970759e-03	6.187947e-03
2.4537527886e+00	9.285096e-01	1.059331e-02	8.977774e-03	5.622978e-03
2.4645283478e+00	9.298817e-01	1.009575e-02	8.889935e-03	4.784676e-03
2.4663468486e+00	9.301423e-01	9.994049e-03	8.856610e-03	4.630493e-03
2.4753039071e+00	9.315368e-01	9.501849e-03	8.703831e-03	3.811622e-03
2.4860794662e+00	9.334333e-01	8.843156e-03	8.407649e-03	2.740956e-03
2.4879376663e+00	9.337798e-01	8.748817e-03	8.369086e-03	2.549548e-03
2.4968550254e+00	9.355103e-01	8.276177e-03	8.117578e-03	1.612459e-03
2.5076305846e+00	9.377150e-01	7.790707e-03	7.771658e-03	5.444693e-04
2.5095274833e+00	9.381126e-01	7.734253e-03	7.720771e-03	4.564755e-04
2.5184061437e+00	9.399932e-01	7.514832e-03	7.469610e-03	8.231782e-04
2.5291817029e+00	9.422668e-01	7.414150e-03	7.179240e-03	1.851522e-03
2.5311173003e+00	9.427067e-01	7.426113e-03	7.134402e-03	2.060935e-03
2.5399572621e+00	9.445881e-01	7.527123e-03	6.948418e-03	2.894317e-03
2.5507328212e+00	9.467972e-01	7.805696e-03	6.801732e-03	3.829534e-03
2.5527081181e+00	9.471920e-01	7.860242e-03	6.771242e-03	3.991703e-03
2.5615083805e+00	9.489303e-01	8.170041e-03	6.696127e-03	4.680968e-03
2.5742979350e+00	9.513277e-01	8.705952e-03	6.697465e-03	5.562154e-03
2.5958877520e+00	9.549747e-01	9.535523e-03	6.709514e-03	6.775589e-03
2.6174785698e+00	9.580817e-01	1.025108e-02	6.807184e-03	7.664649e-03
2.6390683867e+00	9.606501e-01	1.078066e-02	6.870637e-03	8.307644e-03
2.6606582037e+00	9.627318e-01	1.114667e-02	6.889604e-03	8.762507e-03
2.6822490215e+00	9.643749e-01	1.138510e-02	6.873181e-03	9.076331e-03
2.7038388384e+00	9.656350e-01	1.150531e-02	6.784563e-03	9.292034e-03
2.7254286554e+00	9.665051e-01	1.151457e-02	6.647373e-03	9.402009e-03
2.7470184724e+00	9.672325e-01	1.159937e-02	6.618054e-03	9.526112e-03
2.7686092902e+00	9.676609e-01	1.151346e-02	6.357570e-03	9.599012e-03
2.7901991071e+00	9.678761e-01	1.143246e-02	6.149848e-03	9.637451e-03
2.8117889241e+00	9.679778e-01	1.138659e-02	5.985624e-03	9.686419e-03
2.8333797419e+00	9.678225e-01	1.126878e-02	5.781352e-03	9.672711e-03
2.8549695588e+00	9.675713e-01	1.117535e-02	5.604904e-03	9.668173e-03
2.8765593758e+00	9.672298e-01	1.109676e-02	5.433568e-03	9.675458e-03
2.8981501936e+00	9.667561e-01	1.100687e-02	5.261643e-03	9.667796e-03
2.9197400106e+00	9.661780e-01	1.091777e-02	5.090161e-03	9.658569e-03
2.9413298275e+00	9.654892e-01	1.085285e-02	4.971759e-03	9.647072e-03
2.9629206453e+00	9.646861e-01	1.079018e-02	4.839947e-03	9.643800e-03
2.9845104623e+00	9.637662e-01	1.073234e-02	4.750507e-03	9.623706e-03
3.0061002792e+00	9.626889e-01	1.065910e-02	4.619845e-03	9.605911e-03
3.0276910970e+00	9.614506e-01	1.057482e-02	4.469528e-03	9.583850e-03
3.0492809140e+00	9.600046e-01	1.049769e-02	4.345170e-03	9.556201e-03
3.0708707309e+00	9.582048e-01	1.047275e-02	4.319020e-03	9.540685e-03
3.0924615487e+00	9.559426e-01	1.042284e-02	4.239224e-03	9.521796e-03
3.1140513657e+00	9.528041e-01	1.036970e-02	4.157392e-03	9.499832e-03
3.1356411827e+00	9.475573e-01	1.031388e-02	4.079910e-03	9.472616e-03
3.1369832902e+00	9.470767e-01	1.029803e-02	4.057532e-03	9.464980e-03
3.1388848595e+00	9.463402e-01	1.030938e-02	4.071683e-03	9.471253e-03
3.1407864288e+00	9.455244e-01	1.029752e-02	4.057247e-03	9.464548e-03
3.1426879980e+00	9.446102e-01	1.029263e-02	4.046315e-03	9.463907e-03
3.1445895673e+00	9.435691e-01	1.029500e-02	4.058053e-03	9.461458e-03
3.1464911366e+00	9.423595e-01	1.030286e-02	4.078511e-03	9.461221e-03
3.1483927058e+00	9.409196e-01	1.029342e-02	4.038859e-03	9.467949e-03
3.1502942751e+00	9.391336e-01	1.030037e-02	4.037734e-03	9.475990e-03
3.1521958444e+00	9.367779e-01	1.028945e-02	4.043283e-03	9.461744e-03
3.1540974136e+00	9.333004e-01	1.028331e-02	4.021793e-03	9.464226e-03
3.1559989829e+00	9.264737e-01	1.027340e-02	4.016561e-03	9.455686e-03


==> anc/readme.txt <==
The columns of the data table for the long-range electromagnetic correction function G_{EM} for tau --> pi pi n_tau are organized as follows:

1. pi-pi invariant mass squared s / GeV^2
2. central G_{EM}(s)
3. total uncertainty
4. statistical uncertainty
5. systematic uncertainty

The total uncertainty is calculated as the quadrature sum of the statistical and systematic ones.
Note, that the inverse of the transformation in Eq. (2.18) has been applied to column 1 in order to match the physical threshold of tau^- --> pi^- pi^0 nu_tau.
